Analysis of neutral $B$-meson decays into two muons

Branching fraction and effective lifetime measurements of the rare decay $B^0_s\to\mu^+\mu^-$ and searches for the decays $B^0\to\mu^+\mu^-$ and $B^0_s\to\mu^+\mu^-\gamma$ are reported using proton-proton collision data collected with the LHCb detector at centre-of-mass energies of $7$ TeV, $8$ TeV and $13$ TeV, corresponding to a luminosity of $9$ fb$^{-1}$. The branching fraction ${\mathcal{B}}(B^0_s\to\mu^+\mu^-)=\left(3.09^{+0.46+0.15}_{-0.43-0.11}\right)\times 10^{-9}$ and the effective lifetime $\tau(B^0_s\to\mu^+\mu^-)=(2.07\pm 0.29\pm 0.03)$ are measured, where the first uncertainty is statistical and the second systematic. No significant signal for $B^0\to\mu^+\mu^-$ and $B^0_s\to\mu^+\mu^-\gamma$ decays is found and upper limits $\mathcal{B}(B^0\to\mu^+\mu^-)<2.6\times 10^{-10}$ and $\mathcal{B}(B^0_s\to\mu^+\mu^-\gamma)<2.0\times 10^{-9}$ at the 95% CL are determined, where the latter is limited to the range $m_{\mu\mu} > 4.9$ GeV$/c^2$. The results are in agreement with the Standard Model expectations.

==> figs/Fig1.C <==
void Fig1()
{
//=========Macro generated from canvas: canv_nopull_RunAll_BDTbinAll/canvas for BDT bin RunAll_BDTbinAll
//=========  (Sat Apr 17 19:20:03 2021) by ROOT version 6.18/04
   TCanvas *canv_nopull_RunAll_BDTbinAll = new TCanvas("canv_nopull_RunAll_BDTbinAll", "canvas for BDT bin RunAll_BDTbinAll",0,0,700,500);
   gStyle->SetOptTitle(0);
   canv_nopull_RunAll_BDTbinAll->SetHighLightColor(2);
   canv_nopull_RunAll_BDTbinAll->Range(4709.877,-15.02747,6067.901,50.76924);
   canv_nopull_RunAll_BDTbinAll->SetFillColor(0);
   canv_nopull_RunAll_BDTbinAll->SetBorderMode(0);
   canv_nopull_RunAll_BDTbinAll->SetBorderSize(2);
   canv_nopull_RunAll_BDTbinAll->SetTickx(1);
   canv_nopull_RunAll_BDTbinAll->SetTicky(1);
   canv_nopull_RunAll_BDTbinAll->SetLeftMargin(0.14);
   canv_nopull_RunAll_BDTbinAll->SetRightMargin(0.05);
   canv_nopull_RunAll_BDTbinAll->SetTopMargin(0.05);
   canv_nopull_RunAll_BDTbinAll->SetBottomMargin(0.16);
   canv_nopull_RunAll_BDTbinAll->SetFrameLineWidth(2);
   canv_nopull_RunAll_BDTbinAll->SetFrameBorderMode(0);
   canv_nopull_RunAll_BDTbinAll->SetFrameLineWidth(2);
   canv_nopull_RunAll_BDTbinAll->SetFrameBorderMode(0);
   
   TH1D *frame_4b0d7d0__41 = new TH1D("frame_4b0d7d0__41","RunAll_BDTbinAll",40,4900,6000);
   frame_4b0d7d0__41->SetBinContent(1,47.47941);
   frame_4b0d7d0__41->SetMinimum(-4.5);
   frame_4b0d7d0__41->SetMaximum(47.47941);
   frame_4b0d7d0__41->SetEntries(1);
   frame_4b0d7d0__41->SetDirectory(0);
   frame_4b0d7d0__41->SetStats(0);
   frame_4b0d7d0__41->SetLineWidth(2);
   frame_4b0d7d0__41->SetMarkerStyle(20);
   frame_4b0d7d0__41->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_4b0d7d0__41->GetXaxis()->SetNdivisions(505);
   frame_4b0d7d0__41->GetXaxis()->SetLabelFont(132);
   frame_4b0d7d0__41->GetXaxis()->SetLabelOffset(0.01);
   frame_4b0d7d0__41->GetXaxis()->SetLabelSize(0.06);
   frame_4b0d7d0__41->GetXaxis()->SetTitleSize(0.06);
   frame_4b0d7d0__41->GetXaxis()->SetTitleOffset(1.1);
   frame_4b0d7d0__41->GetXaxis()->SetTitleFont(132);
   frame_4b0d7d0__41->GetYaxis()->SetTitle("Candidates / ( 27.5 MeV/#it{c}^{2})");
   frame_4b0d7d0__41->GetYaxis()->SetLabelFont(132);
   frame_4b0d7d0__41->GetYaxis()->SetLabelOffset(0.01);
   frame_4b0d7d0__41->GetYaxis()->SetLabelSize(0.06);
   frame_4b0d7d0__41->GetYaxis()->SetTitleSize(0.06);
   frame_4b0d7d0__41->GetYaxis()->SetTitleOffset(0.8);
   frame_4b0d7d0__41->GetYaxis()->SetTitleFont(132);
   frame_4b0d7d0__41->GetZaxis()->SetLabelFont(132);
   frame_4b0d7d0__41->GetZaxis()->SetLabelSize(0.06);
   frame_4b0d7d0__41->GetZaxis()->SetTitleSize(0.072);
   frame_4b0d7d0__41->GetZaxis()->SetTitleOffset(1.2);
   frame_4b0d7d0__41->GetZaxis()->SetTitleFont(132);
   frame_4b0d7d0__41->Draw("FUNC");
   
   Double_t data_fx3031[40] = {
   4913.75,
   4941.25,
   4968.75,
   4996.25,
   5023.75,
   5051.25,
   5078.75,
   5106.25,
   5133.75,
   5161.25,
   5188.75,
   5216.25,
   5243.75,
   5271.25,
   5298.75,
   5326.25,
   5353.75,
   5381.25,
   5408.75,
   5436.25,
   5463.75,
   5491.25,
   5518.75,
   5546.25,
   5573.75,
   5601.25,
   5628.75,
   5656.25,
   5683.75,
   5711.25,
   5738.75,
   5766.25,
   5793.75,
   5821.25,
   5848.75,
   5876.25,
   5903.75,
   5931.25,
   5958.75,
   5986.25};
   Double_t data_fy3031[40] = {
   28,
   38,
   28,
   12,
   19,
   19,
   6,
   7,
   8,
   6,
   7,
   5,
   9,
   10,
   8,
   13,
   18,
   25,
   5,
   4,
   4,
   5,
   -100,
   1,
   2,
   3,
   1,
   2,
   -100,
   -100,
   1,
   2,
   1,
   3,
   4,
   1,
   1,
   2,
   1,
   2};
   Double_t data_felx3031[40] = {
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75};
   Double_t data_fely3031[40] = {
   5.259711,
   6.137163,
   5.259711,
   3.415266,
   4.320219,
   4.320219,
   2.379931,
   2.58147,
   2.768386,
   2.379931,
   2.58147,
   2.159691,
   2.943461,
   3.108694,
   2.768386,
   3.558662,
   4.202887,
   4.966335,
   2.159691,
   1.914339,
   1.914339,
   2.159691,
   0,
   0.8272462,
   1.291815,
   1.632705,
   0.8272462,
   1.291815,
   0,
   0,
   0.8272462,
   1.291815,
   0.8272462,
   1.632705,
   1.914339,
   0.8272462,
   0.8272462,
   1.291815,
   0.8272462,
   1.291815};
   Double_t data_fehx3031[40] = {
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75};
   Double_t data_fehy3031[40] = {
   6.354446,
   7.218484,
   6.354446,
   4.559819,
   5.435196,
   5.435196,
   3.583642,
   3.770281,
   3.945142,
   3.583642,
   3.770281,
   3.382473,
   4.110204,
   4.26695,
   3.945142,
   4.697573,
   5.321007,
   6.066589,
   3.382473,
   3.162753,
   3.162753,
   3.382473,
   1.147874,
   2.299527,
   2.63786,
   2.918186,
   2.299527,
   2.63786,
   1.147874,
   1.147874,
   2.299527,
   2.63786,
   2.299527,
   2.918186,
   3.162753,
   2.299527,
   2.299527,
   2.63786,
   2.299527,
   2.63786};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,data_fx3031,data_fy3031,data_felx3031,data_fehx3031,data_fely3031,data_fehy3031);
   grae->SetName("data");
   grae->SetTitle("Histogram of ds_merged_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data3031 = new TH1F("Graph_data3031","Histogram of ds_merged_plot__mass",100,4790,6110);
   Graph_data3031->SetMinimum(-114.5218);
   Graph_data3031->SetMaximum(59.74033);
   Graph_data3031->SetDirectory(0);
   Graph_data3031->SetStats(0);
   Graph_data3031->SetLineWidth(2);
   Graph_data3031->SetMarkerStyle(20);
   Graph_data3031->GetXaxis()->SetNdivisions(505);
   Graph_data3031->GetXaxis()->SetLabelFont(132);
   Graph_data3031->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3031->GetXaxis()->SetLabelSize(0.06);
   Graph_data3031->GetXaxis()->SetTitleSize(0.072);
   Graph_data3031->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3031->GetXaxis()->SetTitleFont(132);
   Graph_data3031->GetYaxis()->SetLabelFont(132);
   Graph_data3031->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3031->GetYaxis()->SetLabelSize(0.06);
   Graph_data3031->GetYaxis()->SetTitleSize(0.072);
   Graph_data3031->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3031->GetYaxis()->SetTitleFont(132);
   Graph_data3031->GetZaxis()->SetLabelFont(132);
   Graph_data3031->GetZaxis()->SetLabelSize(0.06);
   Graph_data3031->GetZaxis()->SetTitleSize(0.072);
   Graph_data3031->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3031->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3031);
   
   grae->Draw("p");
   
   Double_t B0s_mumugamma_fx151[54] = {
   4900,
   4906.875,
   4913.75,
   4927.5,
   4955,
   4982.5,
   5010,
   5037.5,
   5065,
   5092.5,
   5120,
   5147.5,
   5175,
   5202.5,
   5230,
   5243.75,
   5257.5,
   5271.25,
   5285,
   5312.5,
   5340,
   5353.75,
   5360.625,
   5367.5,
   5374.375,
   5381.25,
   5388.125,
   5395,
   5408.75,
   5422.5,
   5450,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   5986.25,
   5993.125,
   6000,
   6000};
   Double_t B0s_mumugamma_fy151[54] = {
   -2.472709,
   -2.46695,
   -2.453489,
   -2.416632,
   -2.332844,
   -2.244787,
   -2.152661,
   -2.055943,
   -1.953984,
   -1.845983,
   -1.730929,
   -1.607532,
   -1.474132,
   -1.32858,
   -1.168133,
   -1.081306,
   -0.9895086,
   -0.8924038,
   -0.7899091,
   -0.5710951,
   -0.3437316,
   -0.2347901,
   -0.1848728,
   -0.1399077,
   -0.1012102,
   -0.06963293,
   -0.04535453,
   -0.0278543,
   -0.008689562,
   -0.002068655,
   -4.921588e-05,
   -3.480364e-07,
   -7.053065e-10,
   -3.999509e-13,
   -1.133332e-16,
   -1.226963e-16,
   -1.100171e-16,
   -2.914803e-16,
   -1.748808e-16,
   -2.589517e-16,
   -1.468299e-16,
   -2.023553e-16,
   -2.248389e-16,
   -9.483772e-17,
   -1.520416e-16,
   -1.427887e-15,
   -8.182642e-12,
   -1.331865e-08,
   -6.034533e-06,
   -0.0007740421,
   -0.005501386,
   -0.01308289,
   -0.02745529,
   -0.02745529};
   TGraph *graph = new TGraph(54,B0s_mumugamma_fx151,B0s_mumugamma_fy151);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}#it{#gamma}");
   graph->SetTitle("Projection of Merged pdf");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#6600ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumugamma151 = new TH1F("Graph_B0s_mumugamma151","Projection of Merged pdf",100,4790,6110);
   Graph_B0s_mumugamma151->SetMinimum(-2.71998);
   Graph_B0s_mumugamma151->SetMaximum(0.2472709);
   Graph_B0s_mumugamma151->SetDirectory(0);
   Graph_B0s_mumugamma151->SetStats(0);
   Graph_B0s_mumugamma151->SetLineWidth(2);
   Graph_B0s_mumugamma151->SetMarkerStyle(20);
   Graph_B0s_mumugamma151->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumugamma151->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma151->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumugamma151->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma151->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma151->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumugamma151->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumugamma151->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma151->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumugamma151->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma151->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma151->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumugamma151->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumugamma151->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma151->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma151->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma151->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumugamma151->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumugamma151);
   
   graph->Draw("l");
   
   Double_t Graph0_fx152[108] = {
   4900,
   4906.875,
   4913.75,
   4927.5,
   4955,
   4982.5,
   5010,
   5037.5,
   5065,
   5092.5,
   5120,
   5147.5,
   5175,
   5202.5,
   5230,
   5243.75,
   5257.5,
   5271.25,
   5285,
   5312.5,
   5340,
   5353.75,
   5360.625,
   5367.5,
   5374.375,
   5381.25,
   5388.125,
   5395,
   5408.75,
   5422.5,
   5450,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   5986.25,
   5993.125,
   6000,
   6000,
   6000,
   6000,
   5993.125,
   5986.25,
   5972.5,
   5945,
   5917.5,
   5890,
   5862.5,
   5835,
   5807.5,
   5780,
   5752.5,
   5725,
   5697.5,
   5670,
   5642.5,
   5615,
   5587.5,
   5560,
   5532.5,
   5505,
   5477.5,
   5450,
   5422.5,
   5408.75,
   5395,
   5388.125,
   5381.25,
   5374.375,
   5367.5,
   5360.625,
   5353.75,
   5340,
   5312.5,
   5285,
   5271.25,
   5257.5,
   5243.75,
   5230,
   5202.5,
   5175,
   5147.5,
   5120,
   5092.5,
   5065,
   5037.5,
   5010,
   4982.5,
   4955,
   4927.5,
   4913.75,
   4906.875,
   4900};
   Double_t Graph0_fy152[108] = {
   -0.9429386,
   -0.9407424,
   -0.9356093,
   -0.9215544,
   -0.8896029,
   -0.8560234,
   -0.8208922,
   -0.7840096,
   -0.745129,
   -0.7039441,
   -0.6600695,
   -0.6130136,
   -0.5621431,
   -0.5066386,
   -0.4454539,
   -0.4123433,
   -0.3773375,
   -0.3403078,
   -0.3012226,
   -0.2177804,
   -0.131078,
   -0.08953445,
   -0.07049909,
   -0.05335215,
   -0.03859532,
   -0.0265537,
   -0.01729542,
   -0.01062191,
   -0.003313663,
   -0.0007888573,
   -1.87679e-05,
   -1.327196e-07,
   -2.689604e-10,
   -1.525166e-13,
   -4.321829e-17,
   -4.678879e-17,
   -4.195374e-17,
   -1.111526e-16,
   -6.668873e-17,
   -9.874821e-17,
   -5.599187e-17,
   -7.716583e-17,
   -8.573967e-17,
   -3.616526e-17,
   -5.797928e-17,
   -5.44508e-16,
   -3.120355e-12,
   -5.078913e-09,
   -2.301199e-06,
   -0.0002951719,
   -0.002097889,
   -0.004989007,
   -0.01046975,
   -0.01046975,
   -0.04444083,
   -0.04444083,
   -0.02117677,
   -0.008904883,
   -0.001252912,
   -9.767867e-06,
   -2.155839e-08,
   -1.324493e-11,
   -2.311266e-15,
   -2.461039e-16,
   -1.535102e-16,
   -3.63938e-16,
   -3.275448e-16,
   -2.376679e-16,
   -4.191553e-16,
   -2.830728e-16,
   -4.71808e-16,
   -1.780805e-16,
   -1.986038e-16,
   -1.834481e-16,
   -6.473853e-13,
   -1.141653e-09,
   -5.633532e-07,
   -7.966387e-05,
   -0.003348452,
   -0.01406546,
   -0.04508669,
   -0.07341363,
   -0.1127122,
   -0.1638251,
   -0.2264632,
   -0.2992466,
   -0.3800457,
   -0.5563851,
   -0.9244097,
   -1.278596,
   -1.4445,
   -1.60168,
   -1.750268,
   -1.890812,
   -2.150522,
   -2.386121,
   -2.602051,
   -2.801788,
   -2.988022,
   -3.162839,
   -3.327875,
   -3.48443,
   -3.633551,
   -3.776086,
   -3.91171,
   -3.971368,
   -3.993157,
   -4.002479};
   graph = new TGraph(108,Graph0_fx152,Graph0_fy152);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = 1232;
   color = new TColor(ci, 0.4, 0, 1, " ", 0.2);
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph0152 = new TH1F("Graph_Graph0152","Graph",108,4790,6110);
   Graph_Graph0152->SetMinimum(-4.402727);
   Graph_Graph0152->SetMaximum(0.4002479);
   Graph_Graph0152->SetDirectory(0);
   Graph_Graph0152->SetStats(0);
   Graph_Graph0152->SetLineWidth(2);
   Graph_Graph0152->SetMarkerStyle(20);
   Graph_Graph0152->GetXaxis()->SetNdivisions(505);
   Graph_Graph0152->GetXaxis()->SetLabelFont(132);
   Graph_Graph0152->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph0152->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph0152->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph0152->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph0152->GetXaxis()->SetTitleFont(132);
   Graph_Graph0152->GetYaxis()->SetLabelFont(132);
   Graph_Graph0152->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph0152->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph0152->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph0152->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph0152->GetYaxis()->SetTitleFont(132);
   Graph_Graph0152->GetZaxis()->SetLabelFont(132);
   Graph_Graph0152->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph0152->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph0152->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph0152->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph0152);
   
   graph->Draw("f");
   
   TH1D *frame_4b0d7d0__42 = new TH1D("frame_4b0d7d0__42","RunAll_BDTbinAll",40,4900,6000);
   frame_4b0d7d0__42->SetBinContent(1,47.47941);
   frame_4b0d7d0__42->SetMinimum(-4.5);
   frame_4b0d7d0__42->SetMaximum(47.47941);
   frame_4b0d7d0__42->SetEntries(1);
   frame_4b0d7d0__42->SetDirectory(0);
   frame_4b0d7d0__42->SetStats(0);
   frame_4b0d7d0__42->SetLineWidth(2);
   frame_4b0d7d0__42->SetMarkerStyle(20);
   frame_4b0d7d0__42->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_4b0d7d0__42->GetXaxis()->SetNdivisions(505);
   frame_4b0d7d0__42->GetXaxis()->SetLabelFont(132);
   frame_4b0d7d0__42->GetXaxis()->SetLabelOffset(0.01);
   frame_4b0d7d0__42->GetXaxis()->SetLabelSize(0.06);
   frame_4b0d7d0__42->GetXaxis()->SetTitleSize(0.06);
   frame_4b0d7d0__42->GetXaxis()->SetTitleOffset(1.1);
   frame_4b0d7d0__42->GetXaxis()->SetTitleFont(132);
   frame_4b0d7d0__42->GetYaxis()->SetTitle("Candidates / ( 27.5 MeV/#it{c}^{2})");
   frame_4b0d7d0__42->GetYaxis()->SetLabelFont(132);
   frame_4b0d7d0__42->GetYaxis()->SetLabelOffset(0.01);
   frame_4b0d7d0__42->GetYaxis()->SetLabelSize(0.06);
   frame_4b0d7d0__42->GetYaxis()->SetTitleSize(0.06);
   frame_4b0d7d0__42->GetYaxis()->SetTitleOffset(0.8);
   frame_4b0d7d0__42->GetYaxis()->SetTitleFont(132);
   frame_4b0d7d0__42->GetZaxis()->SetLabelFont(132);
   frame_4b0d7d0__42->GetZaxis()->SetLabelSize(0.06);
   frame_4b0d7d0__42->GetZaxis()->SetTitleSize(0.072);
   frame_4b0d7d0__42->GetZaxis()->SetTitleOffset(1.2);
   frame_4b0d7d0__42->GetZaxis()->SetTitleFont(132);
   frame_4b0d7d0__42->Draw("AXISSAME");
   
   TH1D *frame_47fc5d0__43 = new TH1D("frame_47fc5d0__43","RunAll_BDTbinAll",40,4900,6000);
   frame_47fc5d0__43->SetBinContent(1,47.47941);
   frame_47fc5d0__43->SetMinimum(-4.5);
   frame_47fc5d0__43->SetMaximum(47.47941);
   frame_47fc5d0__43->SetEntries(1);
   frame_47fc5d0__43->SetDirectory(0);
   frame_47fc5d0__43->SetStats(0);
   frame_47fc5d0__43->SetLineWidth(2);
   frame_47fc5d0__43->SetMarkerStyle(20);
   frame_47fc5d0__43->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_47fc5d0__43->GetXaxis()->SetNdivisions(505);
   frame_47fc5d0__43->GetXaxis()->SetLabelFont(132);
   frame_47fc5d0__43->GetXaxis()->SetLabelOffset(0.01);
   frame_47fc5d0__43->GetXaxis()->SetLabelSize(0.06);
   frame_47fc5d0__43->GetXaxis()->SetTitleSize(0.06);
   frame_47fc5d0__43->GetXaxis()->SetTitleOffset(1.1);
   frame_47fc5d0__43->GetXaxis()->SetTitleFont(132);
   frame_47fc5d0__43->GetYaxis()->SetTitle("Candidates / ( 27.5 MeV/#it{c}^{2})");
   frame_47fc5d0__43->GetYaxis()->SetLabelFont(132);
   frame_47fc5d0__43->GetYaxis()->SetLabelOffset(0.01);
   frame_47fc5d0__43->GetYaxis()->SetLabelSize(0.06);
   frame_47fc5d0__43->GetYaxis()->SetTitleSize(0.06);
   frame_47fc5d0__43->GetYaxis()->SetTitleOffset(0.8);
   frame_47fc5d0__43->GetYaxis()->SetTitleFont(132);
   frame_47fc5d0__43->GetZaxis()->SetLabelFont(132);
   frame_47fc5d0__43->GetZaxis()->SetLabelSize(0.06);
   frame_47fc5d0__43->GetZaxis()->SetTitleSize(0.072);
   frame_47fc5d0__43->GetZaxis()->SetTitleOffset(1.2);
   frame_47fc5d0__43->GetZaxis()->SetTitleFont(132);
   frame_47fc5d0__43->Draw("FUNCSAME");
   
   Double_t B0_mumu_fx153[196] = {
   4900,
   4927.5,
   4955,
   4982.5,
   5010,
   5037.5,
   5065,
   5092.5,
   5120,
   5147.5,
   5175,
   5188.75,
   5202.5,
   5209.375,
   5216.25,
   5223.125,
   5226.562,
   5230,
   5233.438,
   5235.156,
   5236.875,
   5238.594,
   5240.312,
   5242.031,
   5243.75,
   5245.469,
   5247.188,
   5248.906,
   5250.625,
   5254.062,
   5257.5,
   5260.938,
   5264.375,
   5266.094,
   5267.812,
   5269.531,
   5271.25,
   5272.969,
   5274.688,
   5276.406,
   5278.125,
   5279.844,
   5281.562,
   5283.281,
   5285,
   5286.719,
   5288.438,
   5290.156,
   5291.875,
   5293.594,
   5295.312,
   5297.031,
   5298.75,
   5305.625,
   5309.062,
   5312.5,
   5314.219,
   5315.938,
   5317.656,
   5319.375,
   5321.094,
   5322.812,
   5324.531,
   5326.25,
   5327.969,
   5329.688,
   5331.406,
   5333.125,
   5336.562,
   5340,
   5343.438,
   5346.875,
   5353.75,
   5367.5,
   5395,
   5422.5,
   5450,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000,
   6000,
   6000,
   5972.5,
   5945,
   5917.5,
   5890,
   5862.5,
   5835,
   5807.5,
   5780,
   5752.5,
   5725,
   5697.5,
   5670,
   5642.5,
   5615,
   5587.5,
   5560,
   5532.5,
   5505,
   5477.5,
   5450,
   5422.5,
   5395,
   5367.5,
   5353.75,
   5346.875,
   5343.438,
   5340,
   5336.562,
   5333.125,
   5331.406,
   5329.688,
   5327.969,
   5326.25,
   5324.531,
   5322.812,
   5321.094,
   5319.375,
   5317.656,
   5315.938,
   5314.219,
   5312.5,
   5309.062,
   5305.625,
   5298.75,
   5297.031,
   5295.312,
   5293.594,
   5291.875,
   5290.156,
   5288.438,
   5286.719,
   5285,
   5283.281,
   5281.562,
   5279.844,
   5278.125,
   5276.406,
   5274.688,
   5272.969,
   5271.25,
   5269.531,
   5267.812,
   5266.094,
   5264.375,
   5260.938,
   5257.5,
   5254.062,
   5250.625,
   5248.906,
   5247.188,
   5245.469,
   5243.75,
   5242.031,
   5240.312,
   5238.594,
   5236.875,
   5235.156,
   5233.438,
   5230,
   5226.562,
   5223.125,
   5216.25,
   5209.375,
   5202.5,
   5188.75,
   5175,
   5147.5,
   5120,
   5092.5,
   5065,
   5037.5,
   5010,
   4982.5,
   4955,
   4927.5,
   4900};
   Double_t B0_mumu_fy153[196] = {
   0.01215828,
   0.01383965,
   0.01593167,
   0.01858655,
   0.02203646,
   0.0266508,
   0.033049,
   0.0423402,
   0.05668771,
   0.08082952,
   0.1270339,
   0.1685002,
   0.2368022,
   0.2892998,
   0.3632038,
   0.4726319,
   0.5485955,
   0.6461318,
   0.7746792,
   0.8550555,
   0.9496782,
   1.062291,
   1.197994,
   1.361604,
   1.545778,
   1.749253,
   1.969268,
   2.204056,
   2.452478,
   2.983724,
   3.54614,
   4.117083,
   4.669331,
   4.92916,
   5.173068,
   5.397347,
   5.598473,
   5.773193,
   5.918618,
   6.032299,
   6.112294,
   6.15723,
   6.166335,
   6.139467,
   6.07711,
   5.980367,
   5.850921,
   5.690992,
   5.503269,
   5.290836,
   5.05709,
   4.805647,
   4.540253,
   3.413582,
   2.85892,
   2.339778,
   2.09851,
   1.871337,
   1.659207,
   1.462717,
   1.282136,
   1.117444,
   0.9683647,
   0.8344008,
   0.7151112,
   0.6136855,
   0.5298314,
   0.4602671,
   0.3552407,
   0.2835159,
   0.2320473,
   0.1940887,
   0.1421176,
   0.08659903,
   0.04279908,
   0.02585908,
   0.0174635,
   0.01266007,
   0.009640196,
   0.007610483,
   0.006176506,
   0.005123443,
   0.004325835,
   0.003706258,
   0.00321474,
   0.002817813,
   0.002492346,
   0.002221925,
   0.001994627,
   0.001801616,
   0.001636226,
   0.00149335,
   0.001369019,
   0.001260108,
   0.00116413,
   0.001079084,
   0.001003344,
   0.001003344,
   0.0001914232,
   0.0001914232,
   0.0002059232,
   0.0002222089,
   0.0002405924,
   0.0002614586,
   0.0002852856,
   0.0003126747,
   0.0003443895,
   0.0003814134,
   0.0004250299,
   0.0004769413,
   0.0005394457,
   0.000615709,
   0.0007101944,
   0.0008293648,
   0.0009828768,
   0.001185705,
   0.001462141,
   0.001853826,
   0.002437335,
   0.003366985,
   0.004995403,
   0.008291285,
   0.01685307,
   0.0277514,
   0.03797441,
   0.04562253,
   0.05557032,
   0.06965921,
   0.09022606,
   0.1040533,
   0.1201565,
   0.1399285,
   0.1635329,
   0.1902521,
   0.2200257,
   0.252947,
   0.2890692,
   0.3283936,
   0.3708616,
   0.4163489,
   0.4646598,
   0.5685922,
   0.6795733,
   0.9047165,
   0.9576855,
   1.007846,
   1.054456,
   1.096798,
   1.134203,
   1.166062,
   1.191844,
   1.211115,
   1.223542,
   1.228911,
   1.227124,
   1.218212,
   1.202325,
   1.179733,
   1.150817,
   1.11606,
   1.076029,
   1.031366,
   0.9827652,
   0.9309597,
   0.8207419,
   0.7066391,
   0.5940933,
   0.4876642,
   0.4378624,
   0.3907797,
   0.3466534,
   0.3058634,
   0.2689754,
   0.2365983,
   0.2099852,
   0.1878604,
   0.1692392,
   0.1534004,
   0.1280308,
   0.1087514,
   0.09371916,
   0.07204014,
   0.05738344,
   0.04696512,
   0.03340285,
   0.02516609,
   0.01598769,
   0.01119372,
   0.008346487,
   0.006504107,
   0.005236471,
   0.00432307,
   0.003640787,
   0.00311621,
   0.002703224,
   0.0023716};
   graph = new TGraph(196,B0_mumu_fx153,B0_mumu_fy153);
   graph->SetName("#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("");

   ci = TColor::GetColor("#99ff99");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_mumu153 = new TH1F("Graph_B0_mumu153","",196,4790,6110);
   Graph_B0_mumu153->SetMinimum(0.0001722809);
   Graph_B0_mumu153->SetMaximum(6.78295);
   Graph_B0_mumu153->SetDirectory(0);
   Graph_B0_mumu153->SetStats(0);
   Graph_B0_mumu153->SetLineWidth(2);
   Graph_B0_mumu153->SetMarkerStyle(20);
   Graph_B0_mumu153->GetXaxis()->SetNdivisions(505);
   Graph_B0_mumu153->GetXaxis()->SetLabelFont(132);
   Graph_B0_mumu153->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu153->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_mumu153->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_mumu153->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu153->GetXaxis()->SetTitleFont(132);
   Graph_B0_mumu153->GetYaxis()->SetLabelFont(132);
   Graph_B0_mumu153->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu153->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_mumu153->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_mumu153->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu153->GetYaxis()->SetTitleFont(132);
   Graph_B0_mumu153->GetZaxis()->SetLabelFont(132);
   Graph_B0_mumu153->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_mumu153->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_mumu153->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_mumu153->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_mumu153);
   
   graph->Draw("f");
   
   Double_t B0s_mumu_fx154[198] = {
   4900,
   4927.5,
   4955,
   4982.5,
   5010,
   5037.5,
   5065,
   5092.5,
   5120,
   5147.5,
   5175,
   5202.5,
   5230,
   5257.5,
   5271.25,
   5285,
   5291.875,
   5298.75,
   5305.625,
   5309.062,
   5312.5,
   5315.938,
   5319.375,
   5321.094,
   5322.812,
   5324.531,
   5326.25,
   5327.969,
   5329.688,
   5331.406,
   5333.125,
   5334.844,
   5336.562,
   5340,
   5343.438,
   5346.875,
   5350.312,
   5352.031,
   5353.75,
   5355.469,
   5357.188,
   5358.906,
   5360.625,
   5362.344,
   5364.062,
   5365.781,
   5367.5,
   5369.219,
   5370.938,
   5372.656,
   5374.375,
   5376.094,
   5377.812,
   5379.531,
   5381.25,
   5382.969,
   5384.688,
   5388.125,
   5395,
   5398.438,
   5401.875,
   5403.594,
   5405.312,
   5407.031,
   5408.75,
   5410.469,
   5412.188,
   5413.906,
   5415.625,
   5417.344,
   5419.062,
   5422.5,
   5425.938,
   5429.375,
   5436.25,
   5443.125,
   5450,
   5463.75,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000,
   6000,
   6000,
   5972.5,
   5945,
   5917.5,
   5890,
   5862.5,
   5835,
   5807.5,
   5780,
   5752.5,
   5725,
   5697.5,
   5670,
   5642.5,
   5615,
   5587.5,
   5560,
   5532.5,
   5505,
   5477.5,
   5463.75,
   5450,
   5443.125,
   5436.25,
   5429.375,
   5425.938,
   5422.5,
   5419.062,
   5417.344,
   5415.625,
   5413.906,
   5412.188,
   5410.469,
   5408.75,
   5407.031,
   5405.312,
   5403.594,
   5401.875,
   5398.438,
   5395,
   5388.125,
   5384.688,
   5382.969,
   5381.25,
   5379.531,
   5377.812,
   5376.094,
   5374.375,
   5372.656,
   5370.938,
   5369.219,
   5367.5,
   5365.781,
   5364.062,
   5362.344,
   5360.625,
   5358.906,
   5357.188,
   5355.469,
   5353.75,
   5352.031,
   5350.312,
   5346.875,
   5343.438,
   5340,
   5336.562,
   5334.844,
   5333.125,
   5331.406,
   5329.688,
   5327.969,
   5326.25,
   5324.531,
   5322.812,
   5321.094,
   5319.375,
   5315.938,
   5312.5,
   5309.062,
   5305.625,
   5298.75,
   5291.875,
   5285,
   5271.25,
   5257.5,
   5230,
   5202.5,
   5175,
   5147.5,
   5120,
   5092.5,
   5065,
   5037.5,
   5010,
   4982.5,
   4955,
   4927.5,
   4900};
   Double_t B0s_mumu_fy154[198] = {
   0.04086528,
   0.04527804,
   0.05052107,
   0.05682682,
   0.06451761,
   0.07405167,
   0.08609963,
   0.1016774,
   0.1223886,
   0.1508954,
   0.1919063,
   0.254456,
   0.3578944,
   0.5506932,
   0.7189525,
   0.9879932,
   1.188887,
   1.464186,
   1.857786,
   2.122361,
   2.452835,
   2.874135,
   3.42464,
   3.763074,
   4.166242,
   4.63911,
   5.204788,
   5.887674,
   6.671564,
   7.534224,
   8.477262,
   9.487066,
   10.55943,
   12.86825,
   15.34085,
   17.88482,
   20.39126,
   21.59083,
   22.73269,
   23.80038,
   24.77791,
   25.65016,
   26.40325,
   27.02493,
   27.50495,
   27.83526,
   28.01034,
   28.02727,
   27.88584,
   27.58858,
   27.14066,
   26.54971,
   25.82565,
   24.9804,
   24.02752,
   22.98185,
   21.85918,
   19.448,
   14.40566,
   11.99708,
   9.776405,
   8.754095,
   7.796627,
   6.906734,
   6.08577,
   5.333855,
   4.650024,
   4.032387,
   3.4769,
   2.987465,
   2.580252,
   1.959007,
   1.533618,
   1.238313,
   0.8627414,
   0.6397319,
   0.4955213,
   0.3252042,
   0.2314578,
   0.1360781,
   0.09043342,
   0.06487177,
   0.04903241,
   0.03849701,
   0.03111221,
   0.02572228,
   0.02165989,
   0.01851693,
   0.01603192,
   0.01403079,
   0.01239389,
   0.01103667,
   0.009897938,
   0.008932515,
   0.008106414,
   0.007393658,
   0.006774105,
   0.006231935,
   0.006231935,
   0.004268313,
   0.004268313,
   0.004642922,
   0.005071312,
   0.005564529,
   0.00613665,
   0.006805848,
   0.007595924,
   0.008538559,
   0.009676698,
   0.01106978,
   0.01280205,
   0.01499627,
   0.0178372,
   0.0216139,
   0.02680026,
   0.03421958,
   0.04541188,
   0.06355236,
   0.09613401,
   0.1647856,
   0.2327978,
   0.357267,
   0.4632513,
   0.6277096,
   0.9049052,
   1.122046,
   1.432513,
   1.884246,
   2.177474,
   2.535057,
   2.955206,
   3.42737,
   3.951707,
   4.529622,
   5.161742,
   5.847791,
   6.58648,
   7.375409,
   9.088421,
   10.9433,
   14.80979,
   16.6491,
   17.50318,
   18.29728,
   19.0197,
   19.65951,
   20.20674,
   20.65272,
   20.99025,
   21.21381,
   21.31971,
   21.30618,
   21.17341,
   20.92356,
   20.56071,
   20.0907,
   19.52106,
   18.86073,
   18.11987,
   17.30961,
   16.44177,
   15.52855,
   13.61522,
   11.66426,
   9.764348,
   7.983297,
   7.154677,
   6.373909,
   5.645279,
   4.979938,
   4.3812,
   3.87664,
   3.460357,
   3.111001,
   2.817872,
   2.560781,
   2.150677,
   1.835973,
   1.588655,
   1.390396,
   1.095093,
   0.8883509,
   0.7374243,
   0.5352979,
   0.4089557,
   0.2643907,
   0.1870265,
   0.1403753,
   0.1098767,
   0.08873823,
   0.07342412,
   0.0619377,
   0.05307801,
   0.04608533,
   0.04045889,
   0.03585706,
   0.03203989,
   0.02883459};
   graph = new TGraph(198,B0s_mumu_fx154,B0s_mumu_fy154);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("");

   ci = TColor::GetColor("#ff9999");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumu154 = new TH1F("Graph_B0s_mumu154","",198,4790,6110);
   Graph_B0s_mumu154->SetMinimum(0.003841482);
   Graph_B0s_mumu154->SetMaximum(30.82957);
   Graph_B0s_mumu154->SetDirectory(0);
   Graph_B0s_mumu154->SetStats(0);
   Graph_B0s_mumu154->SetLineWidth(2);
   Graph_B0s_mumu154->SetMarkerStyle(20);
   Graph_B0s_mumu154->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumu154->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumu154->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu154->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu154->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu154->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu154->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumu154->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumu154->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu154->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu154->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu154->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu154->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumu154->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumu154->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu154->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu154->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumu154->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumu154);
   
   graph->Draw("f");
   
   Double_t data_fx3032[40] = {
   4913.75,
   4941.25,
   4968.75,
   4996.25,
   5023.75,
   5051.25,
   5078.75,
   5106.25,
   5133.75,
   5161.25,
   5188.75,
   5216.25,
   5243.75,
   5271.25,
   5298.75,
   5326.25,
   5353.75,
   5381.25,
   5408.75,
   5436.25,
   5463.75,
   5491.25,
   5518.75,
   5546.25,
   5573.75,
   5601.25,
   5628.75,
   5656.25,
   5683.75,
   5711.25,
   5738.75,
   5766.25,
   5793.75,
   5821.25,
   5848.75,
   5876.25,
   5903.75,
   5931.25,
   5958.75,
   5986.25};
   Double_t data_fy3032[40] = {
   28,
   38,
   28,
   12,
   19,
   19,
   6,
   7,
   8,
   6,
   7,
   5,
   9,
   10,
   8,
   13,
   18,
   25,
   5,
   4,
   4,
   5,
   -100,
   1,
   2,
   3,
   1,
   2,
   -100,
   -100,
   1,
   2,
   1,
   3,
   4,
   1,
   1,
   2,
   1,
   2};
   Double_t data_felx3032[40] = {
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75};
   Double_t data_fely3032[40] = {
   5.259711,
   6.137163,
   5.259711,
   3.415266,
   4.320219,
   4.320219,
   2.379931,
   2.58147,
   2.768386,
   2.379931,
   2.58147,
   2.159691,
   2.943461,
   3.108694,
   2.768386,
   3.558662,
   4.202887,
   4.966335,
   2.159691,
   1.914339,
   1.914339,
   2.159691,
   0,
   0.8272462,
   1.291815,
   1.632705,
   0.8272462,
   1.291815,
   0,
   0,
   0.8272462,
   1.291815,
   0.8272462,
   1.632705,
   1.914339,
   0.8272462,
   0.8272462,
   1.291815,
   0.8272462,
   1.291815};
   Double_t data_fehx3032[40] = {
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75};
   Double_t data_fehy3032[40] = {
   6.354446,
   7.218484,
   6.354446,
   4.559819,
   5.435196,
   5.435196,
   3.583642,
   3.770281,
   3.945142,
   3.583642,
   3.770281,
   3.382473,
   4.110204,
   4.26695,
   3.945142,
   4.697573,
   5.321007,
   6.066589,
   3.382473,
   3.162753,
   3.162753,
   3.382473,
   1.147874,
   2.299527,
   2.63786,
   2.918186,
   2.299527,
   2.63786,
   1.147874,
   1.147874,
   2.299527,
   2.63786,
   2.299527,
   2.918186,
   3.162753,
   2.299527,
   2.299527,
   2.63786,
   2.299527,
   2.63786};
   grae = new TGraphAsymmErrors(40,data_fx3032,data_fy3032,data_felx3032,data_fehx3032,data_fely3032,data_fehy3032);
   grae->SetName("data");
   grae->SetTitle("Histogram of ds_merged_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data3032 = new TH1F("Graph_data3032","Histogram of ds_merged_plot__mass",100,4790,6110);
   Graph_data3032->SetMinimum(-114.5218);
   Graph_data3032->SetMaximum(59.74033);
   Graph_data3032->SetDirectory(0);
   Graph_data3032->SetStats(0);
   Graph_data3032->SetLineWidth(2);
   Graph_data3032->SetMarkerStyle(20);
   Graph_data3032->GetXaxis()->SetNdivisions(505);
   Graph_data3032->GetXaxis()->SetLabelFont(132);
   Graph_data3032->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3032->GetXaxis()->SetLabelSize(0.06);
   Graph_data3032->GetXaxis()->SetTitleSize(0.072);
   Graph_data3032->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3032->GetXaxis()->SetTitleFont(132);
   Graph_data3032->GetYaxis()->SetLabelFont(132);
   Graph_data3032->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3032->GetYaxis()->SetLabelSize(0.06);
   Graph_data3032->GetYaxis()->SetTitleSize(0.072);
   Graph_data3032->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3032->GetYaxis()->SetTitleFont(132);
   Graph_data3032->GetZaxis()->SetLabelFont(132);
   Graph_data3032->GetZaxis()->SetLabelSize(0.06);
   Graph_data3032->GetZaxis()->SetTitleSize(0.072);
   Graph_data3032->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3032->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3032);
   
   grae->Draw("p");
   
   Double_t Total_fx155[118] = {
   4900,
   4906.875,
   4913.75,
   4920.625,
   4927.5,
   4941.25,
   4955,
   4982.5,
   4996.25,
   5010,
   5037.5,
   5065,
   5092.5,
   5106.25,
   5120,
   5133.75,
   5147.5,
   5161.25,
   5175,
   5188.75,
   5202.5,
   5209.375,
   5216.25,
   5223.125,
   5230,
   5236.875,
   5243.75,
   5257.5,
   5264.375,
   5267.812,
   5271.25,
   5274.688,
   5278.125,
   5281.562,
   5285,
   5288.438,
   5291.875,
   5298.75,
   5305.625,
   5309.062,
   5312.5,
   5315.938,
   5319.375,
   5321.094,
   5322.812,
   5324.531,
   5326.25,
   5327.969,
   5329.688,
   5331.406,
   5333.125,
   5334.844,
   5336.562,
   5340,
   5343.438,
   5346.875,
   5350.312,
   5353.75,
   5355.469,
   5357.188,
   5358.906,
   5360.625,
   5362.344,
   5364.062,
   5365.781,
   5367.5,
   5369.219,
   5370.938,
   5372.656,
   5374.375,
   5376.094,
   5377.812,
   5379.531,
   5381.25,
   5382.969,
   5384.688,
   5388.125,
   5395,
   5398.438,
   5401.875,
   5403.594,
   5405.312,
   5407.031,
   5408.75,
   5410.469,
   5412.188,
   5413.906,
   5415.625,
   5417.344,
   5419.062,
   5422.5,
   5425.938,
   5429.375,
   5436.25,
   5443.125,
   5450,
   5463.75,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000};
   Double_t Total_fy155[118] = {
   26.99334,
   26.93515,
   26.78139,
   26.54618,
   26.24625,
   25.48838,
   24.53561,
   22.34908,
   21.16452,
   19.81864,
   16.97564,
   14.14844,
   11.34199,
   10.08085,
   8.989541,
   8.090075,
   7.378501,
   6.848309,
   6.488713,
   6.269625,
   6.206919,
   6.266918,
   6.40449,
   6.617621,
   6.894954,
   7.236341,
   7.700137,
   8.862648,
   9.385498,
   9.584611,
   9.722213,
   9.786002,
   9.767459,
   9.663448,
   9.477125,
   9.218195,
   8.902452,
   8.187448,
   7.531689,
   7.292989,
   7.150144,
   7.13323,
   7.279622,
   7.429926,
   7.643051,
   7.931674,
   8.31168,
   8.805875,
   9.410631,
   10.10071,
   10.87274,
   11.71293,
   12.61623,
   14.58417,
   16.71011,
   18.90892,
   21.07868,
   23.1063,
   24.03043,
   24.87586,
   25.62937,
   26.27882,
   26.8135,
   27.22447,
   27.50462,
   27.64919,
   27.65544,
   27.52318,
   27.25447,
   26.85366,
   26.32732,
   25.68391,
   24.93372,
   24.08842,
   23.16092,
   22.16488,
   20.02415,
   15.53748,
   13.38887,
   11.40466,
   10.49019,
   9.633164,
   8.836164,
   8.100511,
   7.426435,
   6.813137,
   6.258994,
   5.761915,
   5.329137,
   4.969659,
   4.41472,
   4.028505,
   3.754227,
   3.392642,
   3.165136,
   3.007786,
   2.800253,
   2.664181,
   2.481911,
   2.350911,
   2.242796,
   2.14765,
   2.061234,
   1.981506,
   1.907424,
   1.838378,
   1.773893,
   1.713499,
   1.656701,
   1.603011,
   1.551995,
   1.503299,
   1.456654,
   1.411865,
   1.368774,
   1.326353,
   1.254202,
   1.254202};
   graph = new TGraph(118,Total_fx155,Total_fy155);
   graph->SetName("Total");
   graph->SetTitle("Projection of Merged pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Total155 = new TH1F("Graph_Total155","Projection of Merged pdf",118,4790,6110);
   Graph_Total155->SetMinimum(1.128782);
   Graph_Total155->SetMaximum(30.29556);
   Graph_Total155->SetDirectory(0);
   Graph_Total155->SetStats(0);
   Graph_Total155->SetLineWidth(2);
   Graph_Total155->SetMarkerStyle(20);
   Graph_Total155->GetXaxis()->SetNdivisions(505);
   Graph_Total155->GetXaxis()->SetLabelFont(132);
   Graph_Total155->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total155->GetXaxis()->SetLabelSize(0.06);
   Graph_Total155->GetXaxis()->SetTitleSize(0.072);
   Graph_Total155->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total155->GetXaxis()->SetTitleFont(132);
   Graph_Total155->GetYaxis()->SetLabelFont(132);
   Graph_Total155->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total155->GetYaxis()->SetLabelSize(0.06);
   Graph_Total155->GetYaxis()->SetTitleSize(0.072);
   Graph_Total155->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total155->GetYaxis()->SetTitleFont(132);
   Graph_Total155->GetZaxis()->SetLabelFont(132);
   Graph_Total155->GetZaxis()->SetLabelSize(0.06);
   Graph_Total155->GetZaxis()->SetTitleSize(0.072);
   Graph_Total155->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total155->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total155);
   
   graph->Draw("l");
   
   Double_t B0s_mumu_fx156[99] = {
   4900,
   4927.5,
   4955,
   4982.5,
   5010,
   5037.5,
   5065,
   5092.5,
   5120,
   5147.5,
   5175,
   5202.5,
   5230,
   5257.5,
   5271.25,
   5285,
   5291.875,
   5298.75,
   5305.625,
   5309.062,
   5312.5,
   5315.938,
   5319.375,
   5321.094,
   5322.812,
   5324.531,
   5326.25,
   5327.969,
   5329.688,
   5331.406,
   5333.125,
   5334.844,
   5336.562,
   5340,
   5343.438,
   5346.875,
   5350.312,
   5352.031,
   5353.75,
   5355.469,
   5357.188,
   5358.906,
   5360.625,
   5362.344,
   5364.062,
   5365.781,
   5367.5,
   5369.219,
   5370.938,
   5372.656,
   5374.375,
   5376.094,
   5377.812,
   5379.531,
   5381.25,
   5382.969,
   5384.688,
   5388.125,
   5395,
   5398.438,
   5401.875,
   5403.594,
   5405.312,
   5407.031,
   5408.75,
   5410.469,
   5412.188,
   5413.906,
   5415.625,
   5417.344,
   5419.062,
   5422.5,
   5425.938,
   5429.375,
   5436.25,
   5443.125,
   5450,
   5463.75,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000};
   Double_t B0s_mumu_fy156[99] = {
   0.03484994,
   0.03865897,
   0.04318907,
   0.04864286,
   0.05530147,
   0.06356484,
   0.07401867,
   0.08755076,
   0.1055634,
   0.1303861,
   0.1661408,
   0.2207413,
   0.3111425,
   0.4798245,
   0.6271252,
   0.8627087,
   1.038619,
   1.27964,
   1.624091,
   1.855508,
   2.144404,
   2.512406,
   2.99271,
   3.290473,
   3.638621,
   4.049733,
   4.540714,
   5.134437,
   5.825751,
   6.589752,
   7.425586,
   8.320871,
   9.271363,
   11.3163,
   13.50255,
   15.75002,
   17.9599,
   19.0163,
   20.02115,
   20.96013,
   21.81932,
   22.58561,
   23.24697,
   23.79282,
   24.21425,
   24.50434,
   24.65826,
   24.67349,
   24.54983,
   24.28942,
   23.89669,
   23.37822,
   22.74258,
   22.00005,
   21.1624,
   20.24251,
   19.25414,
   17.1289,
   12.67448,
   10.54275,
   8.575907,
   7.670288,
   6.822209,
   6.034238,
   5.307696,
   4.642781,
   4.038697,
   3.493797,
   3.005978,
   2.582469,
   2.232249,
   1.69576,
   1.327832,
   1.071609,
   0.7452255,
   0.5514916,
   0.4263941,
   0.279001,
   0.1981217,
   0.116106,
   0.07699289,
   0.05514183,
   0.04162599,
   0.03264863,
   0.02636306,
   0.02177974,
   0.01832808,
   0.01565949,
   0.01355085,
   0.01185374,
   0.01046623,
   0.009316296,
   0.008351893,
   0.007534583,
   0.006835472,
   0.006232485,
   0.005708514,
   0.005250124,
   0.005250124};
   graph = new TGraph(99,B0s_mumu_fx156,B0s_mumu_fy156);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of Merged pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumu156 = new TH1F("Graph_B0s_mumu156","Projection of Merged pdf",100,4790,6110);
   Graph_B0s_mumu156->SetMinimum(0.004725112);
   Graph_B0s_mumu156->SetMaximum(27.14031);
   Graph_B0s_mumu156->SetDirectory(0);
   Graph_B0s_mumu156->SetStats(0);
   Graph_B0s_mumu156->SetLineWidth(2);
   Graph_B0s_mumu156->SetMarkerStyle(20);
   Graph_B0s_mumu156->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumu156->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumu156->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu156->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu156->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu156->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu156->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumu156->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumu156->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu156->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu156->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu156->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu156->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumu156->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumu156->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu156->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu156->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumu156->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumu156);
   
   graph->Draw("l");
   
   Double_t B0_mumu_fx157[98] = {
   4900,
   4927.5,
   4955,
   4982.5,
   5010,
   5037.5,
   5065,
   5092.5,
   5120,
   5147.5,
   5175,
   5188.75,
   5202.5,
   5209.375,
   5216.25,
   5223.125,
   5226.562,
   5230,
   5233.438,
   5235.156,
   5236.875,
   5238.594,
   5240.312,
   5242.031,
   5243.75,
   5245.469,
   5247.188,
   5248.906,
   5250.625,
   5254.062,
   5257.5,
   5260.938,
   5264.375,
   5266.094,
   5267.812,
   5269.531,
   5271.25,
   5272.969,
   5274.688,
   5276.406,
   5278.125,
   5279.844,
   5281.562,
   5283.281,
   5285,
   5286.719,
   5288.438,
   5290.156,
   5291.875,
   5293.594,
   5295.312,
   5297.031,
   5298.75,
   5305.625,
   5309.062,
   5312.5,
   5314.219,
   5315.938,
   5317.656,
   5319.375,
   5321.094,
   5322.812,
   5324.531,
   5326.25,
   5327.969,
   5329.688,
   5331.406,
   5333.125,
   5336.562,
   5340,
   5343.438,
   5346.875,
   5353.75,
   5367.5,
   5395,
   5422.5,
   5450,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000};
   Double_t B0_mumu_fy157[98] = {
   0.007264941,
   0.008271438,
   0.009523938,
   0.01111367,
   0.01317976,
   0.01594364,
   0.01977655,
   0.02534334,
   0.03394072,
   0.0484086,
   0.07610002,
   0.1009515,
   0.1418836,
   0.1733416,
   0.217622,
   0.2831755,
   0.3286735,
   0.3870813,
   0.4640398,
   0.5121473,
   0.5687693,
   0.6361379,
   0.7172964,
   0.8152899,
   0.9258207,
   1.047953,
   1.180024,
   1.320959,
   1.470071,
   1.788909,
   2.12639,
   2.468912,
   2.800145,
   2.955963,
   3.102217,
   3.236688,
   3.357266,
   3.462005,
   3.549176,
   3.617312,
   3.665253,
   3.692177,
   3.697623,
   3.681505,
   3.644113,
   3.586106,
   3.508491,
   3.412598,
   3.300034,
   3.172646,
   3.032468,
   2.881666,
   2.722485,
   2.046578,
   1.713756,
   1.402219,
   1.25743,
   1.121099,
   0.9938005,
   0.875893,
   0.7675415,
   0.668735,
   0.5793084,
   0.4989669,
   0.4275198,
   0.366921,
   0.3169424,
   0.2752466,
   0.21245,
   0.1695431,
   0.1388349,
   0.1160316,
   0.08493452,
   0.05172605,
   0.02554518,
   0.01542724,
   0.01041524,
   0.007548701,
   0.005747011,
   0.004536312,
   0.003681106,
   0.00305316,
   0.0025776,
   0.002208226,
   0.001915224,
   0.001678629,
   0.001484644,
   0.001323478,
   0.00118802,
   0.001073003,
   0.0009744503,
   0.000889318,
   0.0008152389,
   0.0007503504,
   0.0006931695,
   0.0006425035,
   0.0005973835,
   0.0005973835};
   graph = new TGraph(98,B0_mumu_fx157,B0_mumu_fy157);
   graph->SetName("#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of Merged pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_mumu157 = new TH1F("Graph_B0_mumu157","Projection of Merged pdf",100,4790,6110);
   Graph_B0_mumu157->SetMinimum(0.0005376451);
   Graph_B0_mumu157->SetMaximum(4.067325);
   Graph_B0_mumu157->SetDirectory(0);
   Graph_B0_mumu157->SetStats(0);
   Graph_B0_mumu157->SetLineWidth(2);
   Graph_B0_mumu157->SetMarkerStyle(20);
   Graph_B0_mumu157->GetXaxis()->SetNdivisions(505);
   Graph_B0_mumu157->GetXaxis()->SetLabelFont(132);
   Graph_B0_mumu157->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu157->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_mumu157->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_mumu157->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu157->GetXaxis()->SetTitleFont(132);
   Graph_B0_mumu157->GetYaxis()->SetLabelFont(132);
   Graph_B0_mumu157->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu157->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_mumu157->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_mumu157->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu157->GetYaxis()->SetTitleFont(132);
   Graph_B0_mumu157->GetZaxis()->SetLabelFont(132);
   Graph_B0_mumu157->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_mumu157->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_mumu157->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_mumu157->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_mumu157);
   
   graph->Draw("l");
   
   Double_t B_hh_fx158[91] = {
   4900,
   4927.5,
   4955,
   4982.5,
   5010,
   5037.5,
   5065,
   5092.5,
   5106.25,
   5113.125,
   5120,
   5126.875,
   5133.75,
   5140.625,
   5147.5,
   5154.375,
   5161.25,
   5168.125,
   5175,
   5188.75,
   5195.625,
   5199.062,
   5202.5,
   5205.938,
   5209.375,
   5212.812,
   5216.25,
   5230,
   5233.438,
   5236.875,
   5240.312,
   5243.75,
   5247.188,
   5248.906,
   5250.625,
   5252.344,
   5254.062,
   5255.781,
   5257.5,
   5260.938,
   5264.375,
   5267.812,
   5271.25,
   5274.688,
   5278.125,
   5281.562,
   5285,
   5291.875,
   5295.312,
   5298.75,
   5302.188,
   5305.625,
   5309.062,
   5312.5,
   5315.938,
   5319.375,
   5322.812,
   5326.25,
   5329.688,
   5333.125,
   5340,
   5346.875,
   5353.75,
   5360.625,
   5367.5,
   5374.375,
   5381.25,
   5395,
   5422.5,
   5450,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000};
   Double_t B_hh_fy158[91] = {
   0.1954288,
   0.2852681,
   0.3756198,
   0.4609826,
   0.5426748,
   0.6207707,
   0.68957,
   0.7582483,
   0.8103879,
   0.8455144,
   0.8877825,
   0.9374132,
   0.9943533,
   1.058695,
   1.131345,
   1.214117,
   1.309009,
   1.416428,
   1.534284,
   1.788811,
   1.928727,
   2.006046,
   2.09079,
   2.184767,
   2.289309,
   2.405034,
   2.531278,
   3.087203,
   3.217181,
   3.333371,
   3.430873,
   3.505643,
   3.554757,
   3.569203,
   3.576214,
   3.576588,
   3.56904,
   3.554872,
   3.533207,
   3.469524,
   3.379496,
   3.265119,
   3.128909,
   2.974047,
   2.803882,
   2.6221,
   2.432694,
   2.047955,
   1.86108,
   1.683137,
   1.517134,
   1.365266,
   1.22875,
   1.107838,
   1.001947,
   0.9098583,
   0.8299622,
   0.7605922,
   0.6998895,
   0.6462968,
   0.5555318,
   0.4810956,
   0.4192415,
   0.3682001,
   0.3268687,
   0.2941491,
   0.2686484,
   0.2328345,
   0.1879451,
   0.157127,
   0.1371561,
   0.1225335,
   0.1089754,
   0.09539187,
   0.08193745,
   0.06896948,
   0.05686463,
   0.04598692,
   0.0366095,
   0.02884547,
   0.022634,
   0.01777938,
   0.01401935,
   0.01109283,
   0.008784671,
   0.006940176,
   0.005456802,
   0.004266527,
   0.003319694,
   0.002575079,
   0.002575079};
   graph = new TGraph(91,B_hh_fx158,B_hh_fy158);
   graph->SetName("#it{B}#rightarrow#it{h}^{#plus}#it{h}'^{#minus}");
   graph->SetTitle("Projection of Merged pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_hh158 = new TH1F("Graph_B_hh158","Projection of Merged pdf",100,4790,6110);
   Graph_B_hh158->SetMinimum(0.002317571);
   Graph_B_hh158->SetMaximum(3.933989);
   Graph_B_hh158->SetDirectory(0);
   Graph_B_hh158->SetStats(0);
   Graph_B_hh158->SetLineWidth(2);
   Graph_B_hh158->SetMarkerStyle(20);
   Graph_B_hh158->GetXaxis()->SetNdivisions(505);
   Graph_B_hh158->GetXaxis()->SetLabelFont(132);
   Graph_B_hh158->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_hh158->GetXaxis()->SetLabelSize(0.06);
   Graph_B_hh158->GetXaxis()->SetTitleSize(0.072);
   Graph_B_hh158->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_hh158->GetXaxis()->SetTitleFont(132);
   Graph_B_hh158->GetYaxis()->SetLabelFont(132);
   Graph_B_hh158->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_hh158->GetYaxis()->SetLabelSize(0.06);
   Graph_B_hh158->GetYaxis()->SetTitleSize(0.072);
   Graph_B_hh158->GetYaxis()->SetTitleOffset(0.95);
   Graph_B_hh158->GetYaxis()->SetTitleFont(132);
   Graph_B_hh158->GetZaxis()->SetLabelFont(132);
   Graph_B_hh158->GetZaxis()->SetLabelSize(0.06);
   Graph_B_hh158->GetZaxis()->SetTitleSize(0.072);
   Graph_B_hh158->GetZaxis()->SetTitleOffset(1.2);
   Graph_B_hh158->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_hh158);
   
   graph->Draw("l");
   
   Double_t Xb_hnumux159[56] = {
   4900,
   4906.875,
   4913.75,
   4920.625,
   4927.5,
   4934.375,
   4941.25,
   4955,
   4982.5,
   4996.25,
   5010,
   5037.5,
   5051.25,
   5065,
   5078.75,
   5092.5,
   5106.25,
   5120,
   5133.75,
   5147.5,
   5161.25,
   5175,
   5188.75,
   5202.5,
   5216.25,
   5230,
   5243.75,
   5257.5,
   5285,
   5312.5,
   5340,
   5367.5,
   5395,
   5422.5,
   5450,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000};
   Double_t Xb_hnumuy159[56] = {
   20.76896,
   20.71578,
   20.56008,
   20.31101,
   19.98255,
   19.59147,
   19.15619,
   18.21616,
   16.26606,
   15.23991,
   14.14924,
   11.86396,
   10.74982,
   9.687715,
   8.681699,
   7.730269,
   6.833819,
   5.995214,
   5.217792,
   4.503625,
   3.853698,
   3.268496,
   2.748338,
   2.29294,
   1.900711,
   1.568371,
   1.290902,
   1.062119,
   0.7233235,
   0.5004812,
   0.3531004,
   0.2537762,
   0.1853168,
   0.1371717,
   0.10278,
   0.07792386,
   0.05978435,
   0.04641909,
   0.0364689,
   0.02897918,
   0.02327938,
   0.01889694,
   0.01549573,
   0.01283335,
   0.01073231,
   0.009060932,
   0.007720567,
   0.006636817,
   0.005753281,
   0.005026999,
   0.004425083,
   0.003922208,
   0.003498756,
   0.003139434,
   0.002832253,
   0.002832253};
   graph = new TGraph(56,Xb_hnumux159,Xb_hnumuy159);
   graph->SetName("#it{X}_{#it{b}}#rightarrow#it{h}#it{#mu}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of Merged pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Xb_hnumu159 = new TH1F("Graph_Xb_hnumu159","Projection of Merged pdf",100,4790,6110);
   Graph_Xb_hnumu159->SetMinimum(0.002549028);
   Graph_Xb_hnumu159->SetMaximum(22.84558);
   Graph_Xb_hnumu159->SetDirectory(0);
   Graph_Xb_hnumu159->SetStats(0);
   Graph_Xb_hnumu159->SetLineWidth(2);
   Graph_Xb_hnumu159->SetMarkerStyle(20);
   Graph_Xb_hnumu159->GetXaxis()->SetNdivisions(505);
   Graph_Xb_hnumu159->GetXaxis()->SetLabelFont(132);
   Graph_Xb_hnumu159->GetXaxis()->SetLabelOffset(0.01);
   Graph_Xb_hnumu159->GetXaxis()->SetLabelSize(0.06);
   Graph_Xb_hnumu159->GetXaxis()->SetTitleSize(0.072);
   Graph_Xb_hnumu159->GetXaxis()->SetTitleOffset(0.95);
   Graph_Xb_hnumu159->GetXaxis()->SetTitleFont(132);
   Graph_Xb_hnumu159->GetYaxis()->SetLabelFont(132);
   Graph_Xb_hnumu159->GetYaxis()->SetLabelOffset(0.01);
   Graph_Xb_hnumu159->GetYaxis()->SetLabelSize(0.06);
   Graph_Xb_hnumu159->GetYaxis()->SetTitleSize(0.072);
   Graph_Xb_hnumu159->GetYaxis()->SetTitleOffset(0.95);
   Graph_Xb_hnumu159->GetYaxis()->SetTitleFont(132);
   Graph_Xb_hnumu159->GetZaxis()->SetLabelFont(132);
   Graph_Xb_hnumu159->GetZaxis()->SetLabelSize(0.06);
   Graph_Xb_hnumu159->GetZaxis()->SetTitleSize(0.072);
   Graph_Xb_hnumu159->GetZaxis()->SetTitleOffset(1.2);
   Graph_Xb_hnumu159->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Xb_hnumu159);
   
   graph->Draw("l");
   
   Double_t B_pimumu_fx160[66] = {
   4900,
   4913.75,
   4920.625,
   4927.5,
   4941.25,
   4948.125,
   4955,
   4961.875,
   4968.75,
   4982.5,
   4989.375,
   4996.25,
   5003.125,
   5010,
   5023.75,
   5037.5,
   5044.375,
   5051.25,
   5058.125,
   5065,
   5071.875,
   5078.75,
   5092.5,
   5099.375,
   5106.25,
   5113.125,
   5120,
   5126.875,
   5133.75,
   5140.625,
   5147.5,
   5154.375,
   5161.25,
   5175,
   5188.75,
   5202.5,
   5230,
   5257.5,
   5285,
   5312.5,
   5340,
   5367.5,
   5395,
   5422.5,
   5450,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000};
   Double_t B_pimumu_fy160[66] = {
   4.78087,
   4.769783,
   4.769163,
   4.780427,
   4.810762,
   4.800134,
   4.75796,
   4.687962,
   4.604388,
   4.438424,
   4.348105,
   4.236344,
   4.097084,
   3.935416,
   3.595938,
   3.28079,
   3.119787,
   2.94336,
   2.746465,
   2.529469,
   2.296481,
   2.05352,
   1.56504,
   1.333281,
   1.118027,
   0.9235442,
   0.7523595,
   0.6053075,
   0.4818527,
   0.380187,
   0.297955,
   0.2324695,
   0.1810351,
   0.1099369,
   0.06760794,
   0.04245368,
   0.01808623,
   0.008598948,
   0.004562415,
   0.002683894,
   0.00172242,
   0.001182042,
   0.0008535281,
   0.000642046,
   0.0005004026,
   0.0004026695,
   0.0003334406,
   0.0002831182,
   0.000245566,
   0.0002167918,
   0.0001941568,
   0.0001758903,
   0.0001607878,
   0.0001480205,
   0.0001370118,
   0.0001273567,
   0.0001187672,
   0.000111036,
   0.0001040115,
   9.758092e-05,
   9.16588e-05,
   8.61789e-05,
   8.108863e-05,
   7.634529e-05,
   7.191339e-05,
   7.191339e-05};
   graph = new TGraph(66,B_pimumu_fx160,B_pimumu_fy160);
   graph->SetName("#it{B}^{0(+)}#rightarrow#it{#pi}^{0(#plus)}#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of Merged pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_pimumu160 = new TH1F("Graph_B_pimumu160","Projection of Merged pdf",100,4790,6110);
   Graph_B_pimumu160->SetMinimum(6.472205e-05);
   Graph_B_pimumu160->SetMaximum(5.291831);
   Graph_B_pimumu160->SetDirectory(0);
   Graph_B_pimumu160->SetStats(0);
   Graph_B_pimumu160->SetLineWidth(2);
   Graph_B_pimumu160->SetMarkerStyle(20);
   Graph_B_pimumu160->GetXaxis()->SetNdivisions(505);
   Graph_B_pimumu160->GetXaxis()->SetLabelFont(132);
   Graph_B_pimumu160->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_pimumu160->GetXaxis()->SetLabelSize(0.06);
   Graph_B_pimumu160->GetXaxis()->SetTitleSize(0.072);
   Graph_B_pimumu160->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_pimumu160->GetXaxis()->SetTitleFont(132);
   Graph_B_pimumu160->GetYaxis()->SetLabelFont(132);
   Graph_B_pimumu160->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_pimumu160->GetYaxis()->SetLabelSize(0.06);
   Graph_B_pimumu160->GetYaxis()->SetTitleSize(0.072);
   Graph_B_pimumu160->GetYaxis()->SetTitleOffset(0.95);
   Graph_B_pimumu160->GetYaxis()->SetTitleFont(132);
   Graph_B_pimumu160->GetZaxis()->SetLabelFont(132);
   Graph_B_pimumu160->GetZaxis()->SetLabelSize(0.06);
   Graph_B_pimumu160->GetZaxis()->SetTitleSize(0.072);
   Graph_B_pimumu160->GetZaxis()->SetTitleOffset(1.2);
   Graph_B_pimumu160->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_pimumu160);
   
   graph->Draw("l");
   
   Double_t Combinatorial_fx161[42] = {
   4900,
   4927.5,
   4955,
   4982.5,
   5010,
   5037.5,
   5065,
   5092.5,
   5120,
   5147.5,
   5175,
   5202.5,
   5230,
   5257.5,
   5285,
   5312.5,
   5340,
   5367.5,
   5395,
   5422.5,
   5450,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000};
   Double_t Combinatorial_fy161[42] = {
   4.184545,
   4.062111,
   3.943261,
   3.827888,
   3.715891,
   3.607171,
   3.501633,
   3.399183,
   3.299731,
   3.203189,
   3.109472,
   3.018497,
   2.930184,
   2.844455,
   2.761235,
   2.68045,
   2.602029,
   2.525902,
   2.452003,
   2.380266,
   2.310629,
   2.243029,
   2.177406,
   2.113704,
   2.051866,
   1.991837,
   1.933565,
   1.876998,
   1.822086,
   1.76878,
   1.717034,
   1.666802,
   1.61804,
   1.570705,
   1.524754,
   1.480148,
   1.436847,
   1.394814,
   1.354009,
   1.314399,
   1.275948,
   1.275948};
   graph = new TGraph(42,Combinatorial_fx161,Combinatorial_fy161);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of Merged pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Combinatorial161 = new TH1F("Graph_Combinatorial161","Projection of Merged pdf",100,4790,6110);
   Graph_Combinatorial161->SetMinimum(0.985088);
   Graph_Combinatorial161->SetMaximum(4.475404);
   Graph_Combinatorial161->SetDirectory(0);
   Graph_Combinatorial161->SetStats(0);
   Graph_Combinatorial161->SetLineWidth(2);
   Graph_Combinatorial161->SetMarkerStyle(20);
   Graph_Combinatorial161->GetXaxis()->SetNdivisions(505);
   Graph_Combinatorial161->GetXaxis()->SetLabelFont(132);
   Graph_Combinatorial161->GetXaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial161->GetXaxis()->SetLabelSize(0.06);
   Graph_Combinatorial161->GetXaxis()->SetTitleSize(0.072);
   Graph_Combinatorial161->GetXaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial161->GetXaxis()->SetTitleFont(132);
   Graph_Combinatorial161->GetYaxis()->SetLabelFont(132);
   Graph_Combinatorial161->GetYaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial161->GetYaxis()->SetLabelSize(0.06);
   Graph_Combinatorial161->GetYaxis()->SetTitleSize(0.072);
   Graph_Combinatorial161->GetYaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial161->GetYaxis()->SetTitleFont(132);
   Graph_Combinatorial161->GetZaxis()->SetLabelFont(132);
   Graph_Combinatorial161->GetZaxis()->SetLabelSize(0.06);
   Graph_Combinatorial161->GetZaxis()->SetTitleSize(0.072);
   Graph_Combinatorial161->GetZaxis()->SetTitleOffset(1.2);
   Graph_Combinatorial161->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Combinatorial161);
   
   graph->Draw("l");
   
   Double_t Graph1_fx162[2] = {
   4900,
   6000};
   Double_t Graph1_fy162[2] = {
   0,
   0};
   graph = new TGraph(2,Graph1_fx162,Graph1_fy162);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1162 = new TH1F("Graph_Graph1162","Graph",100,4790,6110);
   Graph_Graph1162->SetMinimum(0);
   Graph_Graph1162->SetMaximum(1.1);
   Graph_Graph1162->SetDirectory(0);
   Graph_Graph1162->SetStats(0);
   Graph_Graph1162->SetLineWidth(2);
   Graph_Graph1162->SetMarkerStyle(20);
   Graph_Graph1162->GetXaxis()->SetNdivisions(505);
   Graph_Graph1162->GetXaxis()->SetLabelFont(132);
   Graph_Graph1162->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1162->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1162->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1162->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1162->GetXaxis()->SetTitleFont(132);
   Graph_Graph1162->GetYaxis()->SetLabelFont(132);
   Graph_Graph1162->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1162->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1162->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1162->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1162->GetYaxis()->SetTitleFont(132);
   Graph_Graph1162->GetZaxis()->SetLabelFont(132);
   Graph_Graph1162->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1162->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1162->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1162->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1162);
   
   graph->Draw("l");
   
   Double_t data_2_fx3033[40] = {
   4913.75,
   4941.25,
   4968.75,
   4996.25,
   5023.75,
   5051.25,
   5078.75,
   5106.25,
   5133.75,
   5161.25,
   5188.75,
   5216.25,
   5243.75,
   5271.25,
   5298.75,
   5326.25,
   5353.75,
   5381.25,
   5408.75,
   5436.25,
   5463.75,
   5491.25,
   5518.75,
   5546.25,
   5573.75,
   5601.25,
   5628.75,
   5656.25,
   5683.75,
   5711.25,
   5738.75,
   5766.25,
   5793.75,
   5821.25,
   5848.75,
   5876.25,
   5903.75,
   5931.25,
   5958.75,
   5986.25};
   Double_t data_2_fy3033[40] = {
   28,
   38,
   28,
   12,
   19,
   19,
   6,
   7,
   8,
   6,
   7,
   5,
   9,
   10,
   8,
   13,
   18,
   25,
   5,
   4,
   4,
   5,
   -100,
   1,
   2,
   3,
   1,
   2,
   -100,
   -100,
   1,
   2,
   1,
   3,
   4,
   1,
   1,
   2,
   1,
   2};
   Double_t data_2_felx3033[40] = {
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75};
   Double_t data_2_fely3033[40] = {
   5.259711,
   6.137163,
   5.259711,
   3.415266,
   4.320219,
   4.320219,
   2.379931,
   2.58147,
   2.768386,
   2.379931,
   2.58147,
   2.159691,
   2.943461,
   3.108694,
   2.768386,
   3.558662,
   4.202887,
   4.966335,
   2.159691,
   1.914339,
   1.914339,
   2.159691,
   0,
   0.8272462,
   1.291815,
   1.632705,
   0.8272462,
   1.291815,
   0,
   0,
   0.8272462,
   1.291815,
   0.8272462,
   1.632705,
   1.914339,
   0.8272462,
   0.8272462,
   1.291815,
   0.8272462,
   1.291815};
   Double_t data_2_fehx3033[40] = {
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75};
   Double_t data_2_fehy3033[40] = {
   6.354446,
   7.218484,
   6.354446,
   4.559819,
   5.435196,
   5.435196,
   3.583642,
   3.770281,
   3.945142,
   3.583642,
   3.770281,
   3.382473,
   4.110204,
   4.26695,
   3.945142,
   4.697573,
   5.321007,
   6.066589,
   3.382473,
   3.162753,
   3.162753,
   3.382473,
   1.147874,
   2.299527,
   2.63786,
   2.918186,
   2.299527,
   2.63786,
   1.147874,
   1.147874,
   2.299527,
   2.63786,
   2.299527,
   2.918186,
   3.162753,
   2.299527,
   2.299527,
   2.63786,
   2.299527,
   2.63786};
   grae = new TGraphAsymmErrors(40,data_2_fx3033,data_2_fy3033,data_2_felx3033,data_2_fehx3033,data_2_fely3033,data_2_fehy3033);
   grae->SetName("data_2");
   grae->SetTitle("Histogram of ds_merged_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data_23033 = new TH1F("Graph_data_23033","Histogram of ds_merged_plot__mass",100,4790,6110);
   Graph_data_23033->SetMinimum(-114.5218);
   Graph_data_23033->SetMaximum(59.74033);
   Graph_data_23033->SetDirectory(0);
   Graph_data_23033->SetStats(0);
   Graph_data_23033->SetLineWidth(2);
   Graph_data_23033->SetMarkerStyle(20);
   Graph_data_23033->GetXaxis()->SetNdivisions(505);
   Graph_data_23033->GetXaxis()->SetLabelFont(132);
   Graph_data_23033->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_23033->GetXaxis()->SetLabelSize(0.06);
   Graph_data_23033->GetXaxis()->SetTitleSize(0.072);
   Graph_data_23033->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_23033->GetXaxis()->SetTitleFont(132);
   Graph_data_23033->GetYaxis()->SetLabelFont(132);
   Graph_data_23033->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_23033->GetYaxis()->SetLabelSize(0.06);
   Graph_data_23033->GetYaxis()->SetTitleSize(0.072);
   Graph_data_23033->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_23033->GetYaxis()->SetTitleFont(132);
   Graph_data_23033->GetZaxis()->SetLabelFont(132);
   Graph_data_23033->GetZaxis()->SetLabelSize(0.06);
   Graph_data_23033->GetZaxis()->SetTitleSize(0.072);
   Graph_data_23033->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_23033->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_23033);
   
   grae->Draw("p");
   
   TH1D *frame_47fc5d0__44 = new TH1D("frame_47fc5d0__44","RunAll_BDTbinAll",40,4900,6000);
   frame_47fc5d0__44->SetBinContent(1,47.47941);
   frame_47fc5d0__44->SetMinimum(-4.5);
   frame_47fc5d0__44->SetMaximum(47.47941);
   frame_47fc5d0__44->SetEntries(1);
   frame_47fc5d0__44->SetDirectory(0);
   frame_47fc5d0__44->SetStats(0);
   frame_47fc5d0__44->SetLineWidth(2);
   frame_47fc5d0__44->SetMarkerStyle(20);
   frame_47fc5d0__44->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_47fc5d0__44->GetXaxis()->SetNdivisions(505);
   frame_47fc5d0__44->GetXaxis()->SetLabelFont(132);
   frame_47fc5d0__44->GetXaxis()->SetLabelOffset(0.01);
   frame_47fc5d0__44->GetXaxis()->SetLabelSize(0.06);
   frame_47fc5d0__44->GetXaxis()->SetTitleSize(0.06);
   frame_47fc5d0__44->GetXaxis()->SetTitleOffset(1.1);
   frame_47fc5d0__44->GetXaxis()->SetTitleFont(132);
   frame_47fc5d0__44->GetYaxis()->SetTitle("Candidates / ( 27.5 MeV/#it{c}^{2})");
   frame_47fc5d0__44->GetYaxis()->SetLabelFont(132);
   frame_47fc5d0__44->GetYaxis()->SetLabelOffset(0.01);
   frame_47fc5d0__44->GetYaxis()->SetLabelSize(0.06);
   frame_47fc5d0__44->GetYaxis()->SetTitleSize(0.06);
   frame_47fc5d0__44->GetYaxis()->SetTitleOffset(0.8);
   frame_47fc5d0__44->GetYaxis()->SetTitleFont(132);
   frame_47fc5d0__44->GetZaxis()->SetLabelFont(132);
   frame_47fc5d0__44->GetZaxis()->SetLabelSize(0.06);
   frame_47fc5d0__44->GetZaxis()->SetTitleSize(0.072);
   frame_47fc5d0__44->GetZaxis()->SetTitleOffset(1.2);
   frame_47fc5d0__44->GetZaxis()->SetTitleFont(132);
   frame_47fc5d0__44->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.38,0.92,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);

   ci = 1231;
   color = new TColor(ci, 1, 1, 1, " ", 0.5);
   leg->SetFillColor(ci);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TLegendEntry","Data","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}","lf");

   ci = TColor::GetColor("#ff9999");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}","lf");

   ci = TColor::GetColor("#99ff99");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}#it{#gamma}","lf");

   ci = 1233;
   color = new TColor(ci, 0.4, 0, 1, " ", 0.2);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#6600ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{B}#rightarrow#it{h}^{#plus}#it{h}'^{#minus}","l");

   ci = TColor::GetColor("#ff00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{X}_{#it{b}}#rightarrow#it{h}#it{#mu}#it{#nu}_{#it{#mu}}","l");

   ci = TColor::GetColor("#ff9900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{B}^{0(+)}#rightarrow#it{#pi}^{0(#plus)}#it{#mu}^{#plus}#it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#00cccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","Combinatorial","l");

   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.28,0.72,0.43,0.91,"brNDC");

   ci = 1234;
   color = new TColor(ci, 1, 1, 1, " ", 0.5);
   pt->SetFillColor(ci);
   pt->SetFillStyle(0);

   ci = TColor::GetColor("#ffffff");
   pt->SetLineColor(ci);
   pt->SetLineWidth(2);
   pt->SetTextFont(133);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(30);
   pt_LaTex->SetTextAlign(12);
   pt_LaTex = pt->AddText("9 fb^{#minus1}");
   pt_LaTex->SetTextSize(20);
   pt_LaTex->SetTextAlign(12);
   pt_LaTex = pt->AddText("BDT #geq 0.5");
   pt_LaTex->SetTextSize(20);
   pt_LaTex->SetTextAlign(12);
   pt->Draw();
   canv_nopull_RunAll_BDTbinAll->Modified();
   canv_nopull_RunAll_BDTbinAll->cd();
   canv_nopull_RunAll_BDTbinAll->SetSelected(canv_nopull_RunAll_BDTbinAll);

   canv_nopull_RunAll_BDTbinAll->SaveAs("Fig1.pdf");
   canv_nopull_RunAll_BDTbinAll->SaveAs("Fig1.eps");
   canv_nopull_RunAll_BDTbinAll->SaveAs("Fig1.png");
}


==> figs/Fig2_bottom_left.C <==
void Fig11_bottom_left()
{
//=========Macro generated from canvas: TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2/default
//=========  (Fri Mar 19 10:28:48 2021) by ROOT version 6.18/04
   TCanvas *TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2 = new TCanvas("TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2", "default",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->SetHighLightColor(2);
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->Range(-1.513513e-10,-1.335526e-08,7.945946e-10,6.381579e-09);
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->SetFillColor(0);
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->SetBorderMode(0);
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->SetBorderSize(2);
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->SetLeftMargin(0.16);
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->SetTopMargin(0.07);
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->SetBottomMargin(0.17);
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->SetFrameBorderMode(0);
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->SetFrameBorderMode(0);
   
   TH2F *haxesUID3__1 = new TH2F("haxesUID3__1","haxes",100,0,7e-10,100,-1e-08,5e-09);
   haxesUID3__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   haxesUID3__1->SetLineColor(ci);
   haxesUID3__1->GetXaxis()->SetTitle("#font[32]{B}(#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus})");
   haxesUID3__1->GetXaxis()->SetNdivisions(0);
   haxesUID3__1->GetXaxis()->SetLabelFont(133);
   haxesUID3__1->GetXaxis()->SetLabelSize(35);
   haxesUID3__1->GetXaxis()->SetTitleSize(35);
   haxesUID3__1->GetXaxis()->SetTitleOffset(0.85);
   haxesUID3__1->GetXaxis()->SetTitleFont(133);
   haxesUID3__1->GetYaxis()->SetTitle("#font[32]{B}(#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}#it{#gamma})");
   haxesUID3__1->GetYaxis()->SetNdivisions(0);
   haxesUID3__1->GetYaxis()->SetLabelFont(133);
   haxesUID3__1->GetYaxis()->SetLabelOffset(0.01);
   haxesUID3__1->GetYaxis()->SetLabelSize(35);
   haxesUID3__1->GetYaxis()->SetTitleSize(35);
   haxesUID3__1->GetYaxis()->SetTitleFont(133);
   haxesUID3__1->GetZaxis()->SetLabelFont(42);
   haxesUID3__1->GetZaxis()->SetLabelSize(0.035);
   haxesUID3__1->GetZaxis()->SetTitleSize(0.035);
   haxesUID3__1->GetZaxis()->SetTitleOffset(1);
   haxesUID3__1->GetZaxis()->SetTitleFont(42);
   haxesUID3__1->Draw("");
   
   Double_t Graph0_fx7[103] = {
   2.699175e-10,
   2.803571e-10,
   2.982143e-10,
   3.0425e-10,
   3.160714e-10,
   3.338559e-10,
   3.339286e-10,
   3.517857e-10,
   3.593073e-10,
   3.696429e-10,
   3.813809e-10,
   3.875e-10,
   4.002256e-10,
   4.053571e-10,
   4.160114e-10,
   4.232143e-10,
   4.288427e-10,
   4.387785e-10,
   4.410714e-10,
   4.456811e-10,
   4.495735e-10,
   4.503376e-10,
   4.477891e-10,
   4.417484e-10,
   4.410714e-10,
   4.316657e-10,
   4.232143e-10,
   4.172814e-10,
   4.053571e-10,
   3.977361e-10,
   3.875e-10,
   3.719053e-10,
   3.696429e-10,
   3.517857e-10,
   3.371767e-10,
   3.339286e-10,
   3.160714e-10,
   2.982143e-10,
   2.87173e-10,
   2.803571e-10,
   2.625e-10,
   2.446429e-10,
   2.267857e-10,
   2.089286e-10,
   1.910714e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   7.292031e-11,
   6.607143e-11,
   4.821429e-11,
   3.298574e-11,
   3.035714e-11,
   1.25e-11,
   6.256558e-12,
   -5.357143e-12,
   -1.418763e-11,
   -2.321429e-11,
   -3.060982e-11,
   -4.107143e-11,
   -4.118275e-11,
   -4.15483e-11,
   -4.185602e-11,
   -4.211029e-11,
   -4.231379e-11,
   -4.246902e-11,
   -4.257766e-11,
   -4.26415e-11,
   -4.266112e-11,
   -4.263708e-11,
   -4.256943e-11,
   -4.245774e-11,
   -4.230115e-11,
   -4.209757e-11,
   -4.184485e-11,
   -4.15405e-11,
   -4.118013e-11,
   -4.107143e-11,
   -2.321429e-11,
   -5.357143e-12,
   -1.96186e-12,
   1.25e-11,
   3.035714e-11,
   4.821429e-11,
   6.607143e-11,
   8.392857e-11,
   1.007595e-10,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.732143e-10,
   1.78405e-10,
   1.910714e-10,
   2.089286e-10,
   2.267857e-10,
   2.293216e-10,
   2.446429e-10,
   2.625e-10,
   2.699175e-10};
   Double_t Graph0_fy7[103] = {
   1.571428e-09,
   1.431503e-09,
   1.182684e-09,
   1.095238e-09,
   9.084375e-10,
   6.190474e-10,
   6.177438e-10,
   2.861255e-10,
   1.42857e-10,
   -7.729596e-11,
   -3.333335e-10,
   -4.856402e-10,
   -8.09524e-10,
   -9.620522e-10,
   -1.285714e-09,
   -1.550624e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.394232e-09,
   -2.714286e-09,
   -3.190476e-09,
   -3.666667e-09,
   -4.142857e-09,
   -4.619048e-09,
   -4.652641e-09,
   -5.095238e-09,
   -5.381694e-09,
   -5.571429e-09,
   -5.869132e-09,
   -6.047619e-09,
   -6.244698e-09,
   -6.52381e-09,
   -6.558256e-09,
   -6.810943e-09,
   -7e-09,
   -7.036775e-09,
   -7.22141e-09,
   -7.386271e-09,
   -7.476191e-09,
   -7.525956e-09,
   -7.638581e-09,
   -7.732392e-09,
   -7.806427e-09,
   -7.86029e-09,
   -7.892606e-09,
   -7.902675e-09,
   -7.889427e-09,
   -7.85119e-09,
   -7.786763e-09,
   -7.694458e-09,
   -7.572022e-09,
   -7.476191e-09,
   -7.412569e-09,
   -7.208568e-09,
   -7e-09,
   -6.961547e-09,
   -6.651203e-09,
   -6.52381e-09,
   -6.27126e-09,
   -6.047619e-09,
   -5.803644e-09,
   -5.571429e-09,
   -5.221482e-09,
   -5.095238e-09,
   -4.619048e-09,
   -4.142857e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.285714e-09,
   -8.09524e-10,
   -3.333335e-10,
   1.42857e-10,
   6.190474e-10,
   1.095238e-09,
   1.571428e-09,
   2.047619e-09,
   2.523809e-09,
   2.648869e-09,
   2.847892e-09,
   2.983402e-09,
   3e-09,
   3.063054e-09,
   3.104089e-09,
   3.113896e-09,
   3.09695e-09,
   3.056841e-09,
   3e-09,
   2.996328e-09,
   2.912224e-09,
   2.811303e-09,
   2.69527e-09,
   2.565463e-09,
   2.523809e-09,
   2.415554e-09,
   2.25021e-09,
   2.07429e-09,
   2.047619e-09,
   1.874875e-09,
   1.663493e-09,
   1.571428e-09};
   TGraph *graph = new TGraph(103,Graph0_fx7,Graph0_fy7);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#e5f2ff");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph07 = new TH1F("Graph_Graph07","Graph",103,-9.196099e-11,4.996374e-10);
   Graph_Graph07->SetMinimum(-9.004332e-09);
   Graph_Graph07->SetMaximum(4.215553e-09);
   Graph_Graph07->SetDirectory(0);
   Graph_Graph07->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph07->SetLineColor(ci);
   Graph_Graph07->GetXaxis()->SetLabelFont(42);
   Graph_Graph07->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph07->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph07->GetXaxis()->SetTitleOffset(1);
   Graph_Graph07->GetXaxis()->SetTitleFont(42);
   Graph_Graph07->GetYaxis()->SetLabelFont(42);
   Graph_Graph07->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph07->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph07->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph07->GetYaxis()->SetTitleFont(42);
   Graph_Graph07->GetZaxis()->SetLabelFont(42);
   Graph_Graph07->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph07->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph07->GetZaxis()->SetTitleOffset(1);
   Graph_Graph07->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph07);
   
   graph->Draw("f");
   
   Double_t Graph1_fx8[103] = {
   2.699175e-10,
   2.803571e-10,
   2.982143e-10,
   3.0425e-10,
   3.160714e-10,
   3.338559e-10,
   3.339286e-10,
   3.517857e-10,
   3.593073e-10,
   3.696429e-10,
   3.813809e-10,
   3.875e-10,
   4.002256e-10,
   4.053571e-10,
   4.160114e-10,
   4.232143e-10,
   4.288427e-10,
   4.387785e-10,
   4.410714e-10,
   4.456811e-10,
   4.495735e-10,
   4.503376e-10,
   4.477891e-10,
   4.417484e-10,
   4.410714e-10,
   4.316657e-10,
   4.232143e-10,
   4.172814e-10,
   4.053571e-10,
   3.977361e-10,
   3.875e-10,
   3.719053e-10,
   3.696429e-10,
   3.517857e-10,
   3.371767e-10,
   3.339286e-10,
   3.160714e-10,
   2.982143e-10,
   2.87173e-10,
   2.803571e-10,
   2.625e-10,
   2.446429e-10,
   2.267857e-10,
   2.089286e-10,
   1.910714e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   7.292031e-11,
   6.607143e-11,
   4.821429e-11,
   3.298574e-11,
   3.035714e-11,
   1.25e-11,
   6.256558e-12,
   -5.357143e-12,
   -1.418763e-11,
   -2.321429e-11,
   -3.060982e-11,
   -4.107143e-11,
   -4.118275e-11,
   -4.15483e-11,
   -4.185602e-11,
   -4.211029e-11,
   -4.231379e-11,
   -4.246902e-11,
   -4.257766e-11,
   -4.26415e-11,
   -4.266112e-11,
   -4.263708e-11,
   -4.256943e-11,
   -4.245774e-11,
   -4.230115e-11,
   -4.209757e-11,
   -4.184485e-11,
   -4.15405e-11,
   -4.118013e-11,
   -4.107143e-11,
   -2.321429e-11,
   -5.357143e-12,
   -1.96186e-12,
   1.25e-11,
   3.035714e-11,
   4.821429e-11,
   6.607143e-11,
   8.392857e-11,
   1.007595e-10,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.732143e-10,
   1.78405e-10,
   1.910714e-10,
   2.089286e-10,
   2.267857e-10,
   2.293216e-10,
   2.446429e-10,
   2.625e-10,
   2.699175e-10};
   Double_t Graph1_fy8[103] = {
   1.571428e-09,
   1.431503e-09,
   1.182684e-09,
   1.095238e-09,
   9.084375e-10,
   6.190474e-10,
   6.177438e-10,
   2.861255e-10,
   1.42857e-10,
   -7.729596e-11,
   -3.333335e-10,
   -4.856402e-10,
   -8.09524e-10,
   -9.620522e-10,
   -1.285714e-09,
   -1.550624e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.394232e-09,
   -2.714286e-09,
   -3.190476e-09,
   -3.666667e-09,
   -4.142857e-09,
   -4.619048e-09,
   -4.652641e-09,
   -5.095238e-09,
   -5.381694e-09,
   -5.571429e-09,
   -5.869132e-09,
   -6.047619e-09,
   -6.244698e-09,
   -6.52381e-09,
   -6.558256e-09,
   -6.810943e-09,
   -7e-09,
   -7.036775e-09,
   -7.22141e-09,
   -7.386271e-09,
   -7.476191e-09,
   -7.525956e-09,
   -7.638581e-09,
   -7.732392e-09,
   -7.806427e-09,
   -7.86029e-09,
   -7.892606e-09,
   -7.902675e-09,
   -7.889427e-09,
   -7.85119e-09,
   -7.786763e-09,
   -7.694458e-09,
   -7.572022e-09,
   -7.476191e-09,
   -7.412569e-09,
   -7.208568e-09,
   -7e-09,
   -6.961547e-09,
   -6.651203e-09,
   -6.52381e-09,
   -6.27126e-09,
   -6.047619e-09,
   -5.803644e-09,
   -5.571429e-09,
   -5.221482e-09,
   -5.095238e-09,
   -4.619048e-09,
   -4.142857e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.285714e-09,
   -8.09524e-10,
   -3.333335e-10,
   1.42857e-10,
   6.190474e-10,
   1.095238e-09,
   1.571428e-09,
   2.047619e-09,
   2.523809e-09,
   2.648869e-09,
   2.847892e-09,
   2.983402e-09,
   3e-09,
   3.063054e-09,
   3.104089e-09,
   3.113896e-09,
   3.09695e-09,
   3.056841e-09,
   3e-09,
   2.996328e-09,
   2.912224e-09,
   2.811303e-09,
   2.69527e-09,
   2.565463e-09,
   2.523809e-09,
   2.415554e-09,
   2.25021e-09,
   2.07429e-09,
   2.047619e-09,
   1.874875e-09,
   1.663493e-09,
   1.571428e-09};
   graph = new TGraph(103,Graph1_fx8,Graph1_fy8);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");

   // ci = TColor::GetColor("#dabd50");
   ci = TColor::GetColor("#6c68dd");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph18 = new TH1F("Graph_Graph18","Graph",103,-9.196099e-11,4.996374e-10);
   Graph_Graph18->SetMinimum(-9.004332e-09);
   Graph_Graph18->SetMaximum(4.215553e-09);
   Graph_Graph18->SetDirectory(0);
   Graph_Graph18->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph18->SetLineColor(ci);
   Graph_Graph18->GetXaxis()->SetLabelFont(42);
   Graph_Graph18->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph18->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph18->GetXaxis()->SetTitleOffset(1);
   Graph_Graph18->GetXaxis()->SetTitleFont(42);
   Graph_Graph18->GetYaxis()->SetLabelFont(42);
   Graph_Graph18->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph18->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph18->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph18->GetYaxis()->SetTitleFont(42);
   Graph_Graph18->GetZaxis()->SetLabelFont(42);
   Graph_Graph18->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph18->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph18->GetZaxis()->SetTitleOffset(1);
   Graph_Graph18->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph18);
   
   graph->Draw("l");
   
   Double_t Graph2_fx9[77] = {
   2.069904e-10,
   2.089286e-10,
   2.267857e-10,
   2.42531e-10,
   2.446429e-10,
   2.625e-10,
   2.707771e-10,
   2.803571e-10,
   2.938297e-10,
   2.982143e-10,
   3.123779e-10,
   3.160714e-10,
   3.268343e-10,
   3.339286e-10,
   3.375666e-10,
   3.444266e-10,
   3.475187e-10,
   3.465038e-10,
   3.410371e-10,
   3.339286e-10,
   3.305398e-10,
   3.160714e-10,
   3.13765e-10,
   2.982143e-10,
   2.882791e-10,
   2.803571e-10,
   2.625e-10,
   2.476744e-10,
   2.446429e-10,
   2.267857e-10,
   2.089286e-10,
   1.910714e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   8.237056e-11,
   6.607143e-11,
   4.821429e-11,
   4.481902e-11,
   3.035714e-11,
   2.026036e-11,
   1.25e-11,
   1.866557e-12,
   -5.357143e-12,
   -1.244711e-11,
   -2.321429e-11,
   -2.415333e-11,
   -3.286581e-11,
   -4.025021e-11,
   -4.107143e-11,
   -4.117189e-11,
   -4.124122e-11,
   -4.126253e-11,
   -4.123642e-11,
   -4.116295e-11,
   -4.107143e-11,
   -3.902863e-11,
   -2.641218e-11,
   -2.321429e-11,
   -5.357143e-12,
   -3.100302e-12,
   1.25e-11,
   3.035714e-11,
   4.821429e-11,
   6.607143e-11,
   8.392857e-11,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.588602e-10,
   1.732143e-10,
   1.910714e-10,
   2.069904e-10};
   Double_t Graph2_fy9[77] = {
   6.190474e-10,
   5.957493e-10,
   3.618384e-10,
   1.42857e-10,
   1.097008e-10,
   -1.884041e-10,
   -3.333335e-10,
   -5.264749e-10,
   -8.09524e-10,
   -9.188211e-10,
   -1.285714e-09,
   -1.404158e-09,
   -1.761905e-09,
   -2.073079e-09,
   -2.238095e-09,
   -2.714286e-09,
   -3.190476e-09,
   -3.666667e-09,
   -4.142857e-09,
   -4.474689e-09,
   -4.619048e-09,
   -5.035476e-09,
   -5.095238e-09,
   -5.399815e-09,
   -5.571429e-09,
   -5.681418e-09,
   -5.897233e-09,
   -6.047619e-09,
   -6.073512e-09,
   -6.199024e-09,
   -6.294724e-09,
   -6.359924e-09,
   -6.393979e-09,
   -6.396344e-09,
   -6.36551e-09,
   -6.300677e-09,
   -6.200416e-09,
   -6.063218e-09,
   -6.047619e-09,
   -5.86801e-09,
   -5.627077e-09,
   -5.571429e-09,
   -5.310128e-09,
   -5.095238e-09,
   -4.911974e-09,
   -4.619048e-09,
   -4.396366e-09,
   -4.142857e-09,
   -3.71028e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.643983e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.285714e-09,
   -8.09524e-10,
   -3.333335e-10,
   2.65786e-11,
   1.42857e-10,
   6.190474e-10,
   7.075597e-10,
   1.06399e-09,
   1.095238e-09,
   1.270767e-09,
   1.399046e-09,
   1.468694e-09,
   1.491342e-09,
   1.474923e-09,
   1.425612e-09,
   1.348251e-09,
   1.246409e-09,
   1.123478e-09,
   1.095238e-09,
   9.681854e-10,
   7.911997e-10,
   6.190474e-10};
   graph = new TGraph(77,Graph2_fx9,Graph2_fy9);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#d3e9ff");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph29 = new TH1F("Graph_Graph29","Graph",100,-8.014066e-11,3.863969e-10);
   Graph_Graph29->SetMinimum(-7.185112e-09);
   Graph_Graph29->SetMaximum(2.280111e-09);
   Graph_Graph29->SetDirectory(0);
   Graph_Graph29->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph29->SetLineColor(ci);
   Graph_Graph29->GetXaxis()->SetLabelFont(42);
   Graph_Graph29->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph29->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph29->GetXaxis()->SetTitleOffset(1);
   Graph_Graph29->GetXaxis()->SetTitleFont(42);
   Graph_Graph29->GetYaxis()->SetLabelFont(42);
   Graph_Graph29->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph29->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph29->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph29->GetYaxis()->SetTitleFont(42);
   Graph_Graph29->GetZaxis()->SetLabelFont(42);
   Graph_Graph29->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph29->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph29->GetZaxis()->SetTitleOffset(1);
   Graph_Graph29->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph29);
   
   graph->Draw("f");
   
   Double_t Graph3_fx10[77] = {
   2.069904e-10,
   2.089286e-10,
   2.267857e-10,
   2.42531e-10,
   2.446429e-10,
   2.625e-10,
   2.707771e-10,
   2.803571e-10,
   2.938297e-10,
   2.982143e-10,
   3.123779e-10,
   3.160714e-10,
   3.268343e-10,
   3.339286e-10,
   3.375666e-10,
   3.444266e-10,
   3.475187e-10,
   3.465038e-10,
   3.410371e-10,
   3.339286e-10,
   3.305398e-10,
   3.160714e-10,
   3.13765e-10,
   2.982143e-10,
   2.882791e-10,
   2.803571e-10,
   2.625e-10,
   2.476744e-10,
   2.446429e-10,
   2.267857e-10,
   2.089286e-10,
   1.910714e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   8.237056e-11,
   6.607143e-11,
   4.821429e-11,
   4.481902e-11,
   3.035714e-11,
   2.026036e-11,
   1.25e-11,
   1.866557e-12,
   -5.357143e-12,
   -1.244711e-11,
   -2.321429e-11,
   -2.415333e-11,
   -3.286581e-11,
   -4.025021e-11,
   -4.107143e-11,
   -4.117189e-11,
   -4.124122e-11,
   -4.126253e-11,
   -4.123642e-11,
   -4.116295e-11,
   -4.107143e-11,
   -3.902863e-11,
   -2.641218e-11,
   -2.321429e-11,
   -5.357143e-12,
   -3.100302e-12,
   1.25e-11,
   3.035714e-11,
   4.821429e-11,
   6.607143e-11,
   8.392857e-11,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.588602e-10,
   1.732143e-10,
   1.910714e-10,
   2.069904e-10};
   Double_t Graph3_fy10[77] = {
   6.190474e-10,
   5.957493e-10,
   3.618384e-10,
   1.42857e-10,
   1.097008e-10,
   -1.884041e-10,
   -3.333335e-10,
   -5.264749e-10,
   -8.09524e-10,
   -9.188211e-10,
   -1.285714e-09,
   -1.404158e-09,
   -1.761905e-09,
   -2.073079e-09,
   -2.238095e-09,
   -2.714286e-09,
   -3.190476e-09,
   -3.666667e-09,
   -4.142857e-09,
   -4.474689e-09,
   -4.619048e-09,
   -5.035476e-09,
   -5.095238e-09,
   -5.399815e-09,
   -5.571429e-09,
   -5.681418e-09,
   -5.897233e-09,
   -6.047619e-09,
   -6.073512e-09,
   -6.199024e-09,
   -6.294724e-09,
   -6.359924e-09,
   -6.393979e-09,
   -6.396344e-09,
   -6.36551e-09,
   -6.300677e-09,
   -6.200416e-09,
   -6.063218e-09,
   -6.047619e-09,
   -5.86801e-09,
   -5.627077e-09,
   -5.571429e-09,
   -5.310128e-09,
   -5.095238e-09,
   -4.911974e-09,
   -4.619048e-09,
   -4.396366e-09,
   -4.142857e-09,
   -3.71028e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.643983e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.285714e-09,
   -8.09524e-10,
   -3.333335e-10,
   2.65786e-11,
   1.42857e-10,
   6.190474e-10,
   7.075597e-10,
   1.06399e-09,
   1.095238e-09,
   1.270767e-09,
   1.399046e-09,
   1.468694e-09,
   1.491342e-09,
   1.474923e-09,
   1.425612e-09,
   1.348251e-09,
   1.246409e-09,
   1.123478e-09,
   1.095238e-09,
   9.681854e-10,
   7.911997e-10,
   6.190474e-10};
   graph = new TGraph(77,Graph3_fx10,Graph3_fy10);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph310 = new TH1F("Graph_Graph310","Graph",100,-8.014066e-11,3.863969e-10);
   Graph_Graph310->SetMinimum(-7.185112e-09);
   Graph_Graph310->SetMaximum(2.280111e-09);
   Graph_Graph310->SetDirectory(0);
   Graph_Graph310->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph310->SetLineColor(ci);
   Graph_Graph310->GetXaxis()->SetLabelFont(42);
   Graph_Graph310->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph310->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph310->GetXaxis()->SetTitleOffset(1);
   Graph_Graph310->GetXaxis()->SetTitleFont(42);
   Graph_Graph310->GetYaxis()->SetLabelFont(42);
   Graph_Graph310->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph310->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph310->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph310->GetYaxis()->SetTitleFont(42);
   Graph_Graph310->GetZaxis()->SetLabelFont(42);
   Graph_Graph310->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph310->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph310->GetZaxis()->SetTitleOffset(1);
   Graph_Graph310->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph310);
   
   graph->Draw("l");
   
   Double_t Graph4_fx11[49] = {
   1.553571e-10,
   1.732143e-10,
   1.845121e-10,
   1.910714e-10,
   2.089286e-10,
   2.118569e-10,
   2.267857e-10,
   2.30826e-10,
   2.436373e-10,
   2.446429e-10,
   2.504645e-10,
   2.516416e-10,
   2.465027e-10,
   2.446429e-10,
   2.325427e-10,
   2.267857e-10,
   2.089286e-10,
   2.03562e-10,
   1.910714e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.196429e-10,
   1.017857e-10,
   9.198456e-11,
   8.392857e-11,
   6.607143e-11,
   5.902546e-11,
   4.821429e-11,
   3.914538e-11,
   3.035714e-11,
   2.55471e-11,
   1.644749e-11,
   1.25e-11,
   1.101012e-11,
   9.635601e-12,
   1.226858e-11,
   1.25e-11,
   2.212933e-11,
   3.035714e-11,
   4.497484e-11,
   4.821429e-11,
   6.607143e-11,
   8.392857e-11,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.417483e-10,
   1.553571e-10};
   Double_t Graph4_fy11[49] = {
   -4.604759e-10,
   -6.622643e-10,
   -8.09524e-10,
   -9.13425e-10,
   -1.228868e-09,
   -1.285714e-09,
   -1.654526e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.304091e-09,
   -2.714286e-09,
   -3.190476e-09,
   -3.666667e-09,
   -3.7408e-09,
   -4.142857e-09,
   -4.26159e-09,
   -4.553794e-09,
   -4.619048e-09,
   -4.730331e-09,
   -4.8345e-09,
   -4.883576e-09,
   -4.878712e-09,
   -4.820513e-09,
   -4.709657e-09,
   -4.619048e-09,
   -4.530678e-09,
   -4.271164e-09,
   -4.142857e-09,
   -3.905932e-09,
   -3.666667e-09,
   -3.377994e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.384478e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.285714e-09,
   -1.270015e-09,
   -8.09524e-10,
   -5.855605e-10,
   -3.333335e-10,
   -2.937403e-10,
   -1.665857e-10,
   -1.179696e-10,
   -1.314212e-10,
   -1.947826e-10,
   -2.995264e-10,
   -3.333335e-10,
   -4.604759e-10};
   graph = new TGraph(49,Graph4_fx11,Graph4_fy11);
   graph->SetName("Graph4");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#bee7fd");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph411 = new TH1F("Graph_Graph411","Graph",100,0,2.758422e-10);
   Graph_Graph411->SetMinimum(-5.360137e-09);
   Graph_Graph411->SetMaximum(3.585911e-10);
   Graph_Graph411->SetDirectory(0);
   Graph_Graph411->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph411->SetLineColor(ci);
   Graph_Graph411->GetXaxis()->SetLabelFont(42);
   Graph_Graph411->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph411->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph411->GetXaxis()->SetTitleOffset(1);
   Graph_Graph411->GetXaxis()->SetTitleFont(42);
   Graph_Graph411->GetYaxis()->SetLabelFont(42);
   Graph_Graph411->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph411->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph411->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph411->GetYaxis()->SetTitleFont(42);
   Graph_Graph411->GetZaxis()->SetLabelFont(42);
   Graph_Graph411->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph411->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph411->GetZaxis()->SetTitleOffset(1);
   Graph_Graph411->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph411);
   
   graph->Draw("f");
   
   Double_t Graph5_fx12[49] = {
   1.553571e-10,
   1.732143e-10,
   1.845121e-10,
   1.910714e-10,
   2.089286e-10,
   2.118569e-10,
   2.267857e-10,
   2.30826e-10,
   2.436373e-10,
   2.446429e-10,
   2.504645e-10,
   2.516416e-10,
   2.465027e-10,
   2.446429e-10,
   2.325427e-10,
   2.267857e-10,
   2.089286e-10,
   2.03562e-10,
   1.910714e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.196429e-10,
   1.017857e-10,
   9.198456e-11,
   8.392857e-11,
   6.607143e-11,
   5.902546e-11,
   4.821429e-11,
   3.914538e-11,
   3.035714e-11,
   2.55471e-11,
   1.644749e-11,
   1.25e-11,
   1.101012e-11,
   9.635601e-12,
   1.226858e-11,
   1.25e-11,
   2.212933e-11,
   3.035714e-11,
   4.497484e-11,
   4.821429e-11,
   6.607143e-11,
   8.392857e-11,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.417483e-10,
   1.553571e-10};
   Double_t Graph5_fy12[49] = {
   -4.604759e-10,
   -6.622643e-10,
   -8.09524e-10,
   -9.13425e-10,
   -1.228868e-09,
   -1.285714e-09,
   -1.654526e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.304091e-09,
   -2.714286e-09,
   -3.190476e-09,
   -3.666667e-09,
   -3.7408e-09,
   -4.142857e-09,
   -4.26159e-09,
   -4.553794e-09,
   -4.619048e-09,
   -4.730331e-09,
   -4.8345e-09,
   -4.883576e-09,
   -4.878712e-09,
   -4.820513e-09,
   -4.709657e-09,
   -4.619048e-09,
   -4.530678e-09,
   -4.271164e-09,
   -4.142857e-09,
   -3.905932e-09,
   -3.666667e-09,
   -3.377994e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.384478e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.285714e-09,
   -1.270015e-09,
   -8.09524e-10,
   -5.855605e-10,
   -3.333335e-10,
   -2.937403e-10,
   -1.665857e-10,
   -1.179696e-10,
   -1.314212e-10,
   -1.947826e-10,
   -2.995264e-10,
   -3.333335e-10,
   -4.604759e-10};
   graph = new TGraph(49,Graph5_fx12,Graph5_fy12);
   graph->SetName("Graph5");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph512 = new TH1F("Graph_Graph512","Graph",100,0,2.758422e-10);
   Graph_Graph512->SetMinimum(-5.360137e-09);
   Graph_Graph512->SetMaximum(3.585911e-10);
   Graph_Graph512->SetDirectory(0);
   Graph_Graph512->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph512->SetLineColor(ci);
   Graph_Graph512->GetXaxis()->SetLabelFont(42);
   Graph_Graph512->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph512->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph512->GetXaxis()->SetTitleOffset(1);
   Graph_Graph512->GetXaxis()->SetTitleFont(42);
   Graph_Graph512->GetYaxis()->SetLabelFont(42);
   Graph_Graph512->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph512->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph512->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph512->GetYaxis()->SetTitleFont(42);
   Graph_Graph512->GetZaxis()->SetLabelFont(42);
   Graph_Graph512->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph512->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph512->GetZaxis()->SetTitleOffset(1);
   Graph_Graph512->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph512);
   
   graph->Draw("l");
   
   Double_t Graph6_fx13[103] = {
   2.699175e-10,
   2.803571e-10,
   2.982143e-10,
   3.0425e-10,
   3.160714e-10,
   3.338559e-10,
   3.339286e-10,
   3.517857e-10,
   3.593073e-10,
   3.696429e-10,
   3.813809e-10,
   3.875e-10,
   4.002256e-10,
   4.053571e-10,
   4.160114e-10,
   4.232143e-10,
   4.288427e-10,
   4.387785e-10,
   4.410714e-10,
   4.456811e-10,
   4.495735e-10,
   4.503376e-10,
   4.477891e-10,
   4.417484e-10,
   4.410714e-10,
   4.316657e-10,
   4.232143e-10,
   4.172814e-10,
   4.053571e-10,
   3.977361e-10,
   3.875e-10,
   3.719053e-10,
   3.696429e-10,
   3.517857e-10,
   3.371767e-10,
   3.339286e-10,
   3.160714e-10,
   2.982143e-10,
   2.87173e-10,
   2.803571e-10,
   2.625e-10,
   2.446429e-10,
   2.267857e-10,
   2.089286e-10,
   1.910714e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   7.292031e-11,
   6.607143e-11,
   4.821429e-11,
   3.298574e-11,
   3.035714e-11,
   1.25e-11,
   6.256558e-12,
   -5.357143e-12,
   -1.418763e-11,
   -2.321429e-11,
   -3.060982e-11,
   -4.107143e-11,
   -4.118275e-11,
   -4.15483e-11,
   -4.185602e-11,
   -4.211029e-11,
   -4.231379e-11,
   -4.246902e-11,
   -4.257766e-11,
   -4.26415e-11,
   -4.266112e-11,
   -4.263708e-11,
   -4.256943e-11,
   -4.245774e-11,
   -4.230115e-11,
   -4.209757e-11,
   -4.184485e-11,
   -4.15405e-11,
   -4.118013e-11,
   -4.107143e-11,
   -2.321429e-11,
   -5.357143e-12,
   -1.96186e-12,
   1.25e-11,
   3.035714e-11,
   4.821429e-11,
   6.607143e-11,
   8.392857e-11,
   1.007595e-10,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.732143e-10,
   1.78405e-10,
   1.910714e-10,
   2.089286e-10,
   2.267857e-10,
   2.293216e-10,
   2.446429e-10,
   2.625e-10,
   2.699175e-10};
   Double_t Graph6_fy13[103] = {
   1.571428e-09,
   1.431503e-09,
   1.182684e-09,
   1.095238e-09,
   9.084375e-10,
   6.190474e-10,
   6.177438e-10,
   2.861255e-10,
   1.42857e-10,
   -7.729596e-11,
   -3.333335e-10,
   -4.856402e-10,
   -8.09524e-10,
   -9.620522e-10,
   -1.285714e-09,
   -1.550624e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.394232e-09,
   -2.714286e-09,
   -3.190476e-09,
   -3.666667e-09,
   -4.142857e-09,
   -4.619048e-09,
   -4.652641e-09,
   -5.095238e-09,
   -5.381694e-09,
   -5.571429e-09,
   -5.869132e-09,
   -6.047619e-09,
   -6.244698e-09,
   -6.52381e-09,
   -6.558256e-09,
   -6.810943e-09,
   -7e-09,
   -7.036775e-09,
   -7.22141e-09,
   -7.386271e-09,
   -7.476191e-09,
   -7.525956e-09,
   -7.638581e-09,
   -7.732392e-09,
   -7.806427e-09,
   -7.86029e-09,
   -7.892606e-09,
   -7.902675e-09,
   -7.889427e-09,
   -7.85119e-09,
   -7.786763e-09,
   -7.694458e-09,
   -7.572022e-09,
   -7.476191e-09,
   -7.412569e-09,
   -7.208568e-09,
   -7e-09,
   -6.961547e-09,
   -6.651203e-09,
   -6.52381e-09,
   -6.27126e-09,
   -6.047619e-09,
   -5.803644e-09,
   -5.571429e-09,
   -5.221482e-09,
   -5.095238e-09,
   -4.619048e-09,
   -4.142857e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.285714e-09,
   -8.09524e-10,
   -3.333335e-10,
   1.42857e-10,
   6.190474e-10,
   1.095238e-09,
   1.571428e-09,
   2.047619e-09,
   2.523809e-09,
   2.648869e-09,
   2.847892e-09,
   2.983402e-09,
   3e-09,
   3.063054e-09,
   3.104089e-09,
   3.113896e-09,
   3.09695e-09,
   3.056841e-09,
   3e-09,
   2.996328e-09,
   2.912224e-09,
   2.811303e-09,
   2.69527e-09,
   2.565463e-09,
   2.523809e-09,
   2.415554e-09,
   2.25021e-09,
   2.07429e-09,
   2.047619e-09,
   1.874875e-09,
   1.663493e-09,
   1.571428e-09};
   graph = new TGraph(103,Graph6_fx13,Graph6_fy13);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");

   // ci = TColor::GetColor("#dabd50");
   ci = TColor::GetColor("#6c68dd");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph613 = new TH1F("Graph_Graph613","Graph",103,-9.196099e-11,4.996374e-10);
   Graph_Graph613->SetMinimum(-9.004332e-09);
   Graph_Graph613->SetMaximum(4.215553e-09);
   Graph_Graph613->SetDirectory(0);
   Graph_Graph613->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph613->SetLineColor(ci);
   Graph_Graph613->GetXaxis()->SetLabelFont(42);
   Graph_Graph613->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph613->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph613->GetXaxis()->SetTitleOffset(1);
   Graph_Graph613->GetXaxis()->SetTitleFont(42);
   Graph_Graph613->GetYaxis()->SetLabelFont(42);
   Graph_Graph613->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph613->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph613->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph613->GetYaxis()->SetTitleFont(42);
   Graph_Graph613->GetZaxis()->SetLabelFont(42);
   Graph_Graph613->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph613->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph613->GetZaxis()->SetTitleOffset(1);
   Graph_Graph613->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph613);
   
   graph->Draw("l");
   
   Double_t Graph7_fx14[77] = {
   2.069904e-10,
   2.089286e-10,
   2.267857e-10,
   2.42531e-10,
   2.446429e-10,
   2.625e-10,
   2.707771e-10,
   2.803571e-10,
   2.938297e-10,
   2.982143e-10,
   3.123779e-10,
   3.160714e-10,
   3.268343e-10,
   3.339286e-10,
   3.375666e-10,
   3.444266e-10,
   3.475187e-10,
   3.465038e-10,
   3.410371e-10,
   3.339286e-10,
   3.305398e-10,
   3.160714e-10,
   3.13765e-10,
   2.982143e-10,
   2.882791e-10,
   2.803571e-10,
   2.625e-10,
   2.476744e-10,
   2.446429e-10,
   2.267857e-10,
   2.089286e-10,
   1.910714e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   8.237056e-11,
   6.607143e-11,
   4.821429e-11,
   4.481902e-11,
   3.035714e-11,
   2.026036e-11,
   1.25e-11,
   1.866557e-12,
   -5.357143e-12,
   -1.244711e-11,
   -2.321429e-11,
   -2.415333e-11,
   -3.286581e-11,
   -4.025021e-11,
   -4.107143e-11,
   -4.117189e-11,
   -4.124122e-11,
   -4.126253e-11,
   -4.123642e-11,
   -4.116295e-11,
   -4.107143e-11,
   -3.902863e-11,
   -2.641218e-11,
   -2.321429e-11,
   -5.357143e-12,
   -3.100302e-12,
   1.25e-11,
   3.035714e-11,
   4.821429e-11,
   6.607143e-11,
   8.392857e-11,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.588602e-10,
   1.732143e-10,
   1.910714e-10,
   2.069904e-10};
   Double_t Graph7_fy14[77] = {
   6.190474e-10,
   5.957493e-10,
   3.618384e-10,
   1.42857e-10,
   1.097008e-10,
   -1.884041e-10,
   -3.333335e-10,
   -5.264749e-10,
   -8.09524e-10,
   -9.188211e-10,
   -1.285714e-09,
   -1.404158e-09,
   -1.761905e-09,
   -2.073079e-09,
   -2.238095e-09,
   -2.714286e-09,
   -3.190476e-09,
   -3.666667e-09,
   -4.142857e-09,
   -4.474689e-09,
   -4.619048e-09,
   -5.035476e-09,
   -5.095238e-09,
   -5.399815e-09,
   -5.571429e-09,
   -5.681418e-09,
   -5.897233e-09,
   -6.047619e-09,
   -6.073512e-09,
   -6.199024e-09,
   -6.294724e-09,
   -6.359924e-09,
   -6.393979e-09,
   -6.396344e-09,
   -6.36551e-09,
   -6.300677e-09,
   -6.200416e-09,
   -6.063218e-09,
   -6.047619e-09,
   -5.86801e-09,
   -5.627077e-09,
   -5.571429e-09,
   -5.310128e-09,
   -5.095238e-09,
   -4.911974e-09,
   -4.619048e-09,
   -4.396366e-09,
   -4.142857e-09,
   -3.71028e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.643983e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.285714e-09,
   -8.09524e-10,
   -3.333335e-10,
   2.65786e-11,
   1.42857e-10,
   6.190474e-10,
   7.075597e-10,
   1.06399e-09,
   1.095238e-09,
   1.270767e-09,
   1.399046e-09,
   1.468694e-09,
   1.491342e-09,
   1.474923e-09,
   1.425612e-09,
   1.348251e-09,
   1.246409e-09,
   1.123478e-09,
   1.095238e-09,
   9.681854e-10,
   7.911997e-10,
   6.190474e-10};
   graph = new TGraph(77,Graph7_fx14,Graph7_fy14);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph714 = new TH1F("Graph_Graph714","Graph",100,-8.014066e-11,3.863969e-10);
   Graph_Graph714->SetMinimum(-7.185112e-09);
   Graph_Graph714->SetMaximum(2.280111e-09);
   Graph_Graph714->SetDirectory(0);
   Graph_Graph714->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph714->SetLineColor(ci);
   Graph_Graph714->GetXaxis()->SetLabelFont(42);
   Graph_Graph714->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph714->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph714->GetXaxis()->SetTitleOffset(1);
   Graph_Graph714->GetXaxis()->SetTitleFont(42);
   Graph_Graph714->GetYaxis()->SetLabelFont(42);
   Graph_Graph714->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph714->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph714->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph714->GetYaxis()->SetTitleFont(42);
   Graph_Graph714->GetZaxis()->SetLabelFont(42);
   Graph_Graph714->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph714->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph714->GetZaxis()->SetTitleOffset(1);
   Graph_Graph714->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph714);
   
   graph->Draw("l");
   
   Double_t Graph8_fx15[49] = {
   1.553571e-10,
   1.732143e-10,
   1.845121e-10,
   1.910714e-10,
   2.089286e-10,
   2.118569e-10,
   2.267857e-10,
   2.30826e-10,
   2.436373e-10,
   2.446429e-10,
   2.504645e-10,
   2.516416e-10,
   2.465027e-10,
   2.446429e-10,
   2.325427e-10,
   2.267857e-10,
   2.089286e-10,
   2.03562e-10,
   1.910714e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.196429e-10,
   1.017857e-10,
   9.198456e-11,
   8.392857e-11,
   6.607143e-11,
   5.902546e-11,
   4.821429e-11,
   3.914538e-11,
   3.035714e-11,
   2.55471e-11,
   1.644749e-11,
   1.25e-11,
   1.101012e-11,
   9.635601e-12,
   1.226858e-11,
   1.25e-11,
   2.212933e-11,
   3.035714e-11,
   4.497484e-11,
   4.821429e-11,
   6.607143e-11,
   8.392857e-11,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.417483e-10,
   1.553571e-10};
   Double_t Graph8_fy15[49] = {
   -4.604759e-10,
   -6.622643e-10,
   -8.09524e-10,
   -9.13425e-10,
   -1.228868e-09,
   -1.285714e-09,
   -1.654526e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.304091e-09,
   -2.714286e-09,
   -3.190476e-09,
   -3.666667e-09,
   -3.7408e-09,
   -4.142857e-09,
   -4.26159e-09,
   -4.553794e-09,
   -4.619048e-09,
   -4.730331e-09,
   -4.8345e-09,
   -4.883576e-09,
   -4.878712e-09,
   -4.820513e-09,
   -4.709657e-09,
   -4.619048e-09,
   -4.530678e-09,
   -4.271164e-09,
   -4.142857e-09,
   -3.905932e-09,
   -3.666667e-09,
   -3.377994e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.384478e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.285714e-09,
   -1.270015e-09,
   -8.09524e-10,
   -5.855605e-10,
   -3.333335e-10,
   -2.937403e-10,
   -1.665857e-10,
   -1.179696e-10,
   -1.314212e-10,
   -1.947826e-10,
   -2.995264e-10,
   -3.333335e-10,
   -4.604759e-10};
   graph = new TGraph(49,Graph8_fx15,Graph8_fy15);
   graph->SetName("Graph8");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph815 = new TH1F("Graph_Graph815","Graph",100,0,2.758422e-10);
   Graph_Graph815->SetMinimum(-5.360137e-09);
   Graph_Graph815->SetMaximum(3.585911e-10);
   Graph_Graph815->SetDirectory(0);
   Graph_Graph815->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph815->SetLineColor(ci);
   Graph_Graph815->GetXaxis()->SetLabelFont(42);
   Graph_Graph815->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph815->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph815->GetXaxis()->SetTitleOffset(1);
   Graph_Graph815->GetXaxis()->SetTitleFont(42);
   Graph_Graph815->GetYaxis()->SetLabelFont(42);
   Graph_Graph815->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph815->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph815->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph815->GetYaxis()->SetTitleFont(42);
   Graph_Graph815->GetZaxis()->SetLabelFont(42);
   Graph_Graph815->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph815->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph815->GetZaxis()->SetTitleOffset(1);
   Graph_Graph815->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph815);
   
   graph->Draw("l");
   TGaxis *gaxis = new TGaxis(0,5e-09,7e-10,5e-09,0,7e-10,407,"-U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axist");
   gaxis->Draw();
   gaxis = new TGaxis(0,-1e-08,7e-10,-1e-08,0,7e-10,407,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.0);
   gaxis->SetTitleSize(35);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisb");
   gaxis->SetTitle("#font[32]{B}(#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus})");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(0,-1e-08,0,5e-09,-1e-08,5e-09,407,"");
   gaxis->SetLabelOffset(0.01);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.9);
   gaxis->SetTitleSize(35);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisl");
   gaxis->SetTitle("#font[32]{B}(#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}#it{#gamma})");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(7e-10,-1e-08,7e-10,5e-09,-1e-08,5e-09,407,"+U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axisr");
   gaxis->Draw();
   TMarker *marker = new TMarker(1.196429e-10,-2.714286e-09,20);
   marker->SetMarkerColor(9);
   marker->SetMarkerStyle(20);
   marker->SetMarkerSize(1.1);
   marker->Draw();
   
   TLegend *leg = new TLegend(-99,-99,-98.62,-98.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(26.1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","Prob","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.65,0.775,0.84,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(30);
   pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.65,0.79,0.805,0.79,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(20);
   pt->AddText("9 fb^{#minus1}");
   pt->Draw();


   TLine line(0,0,7e-10,0);
   line.SetLineWidth(1);
   line.SetLineColor(kBlack);
   line.Draw();

   
   pt = new TPaveText(0.17,0.15,0.37,0.275,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);

   // ci = TColor::GetColor("#999999");
   ci = TColor::GetColor(1);
   pt->SetTextColor(ci);
   pt->SetTextFont(133);
   pt->SetTextSize(21);
   pt->AddText("contours correspond to 68%, 95%, 99% CL regions");
   pt->Draw();
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->Modified();
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->cd();
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->SetSelected(TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2);

   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->SaveAs("Fig11_bottom_left.pdf");
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->SaveAs("Fig11_bottom_left.png");
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->SaveAs("Fig11_bottom_left.eps");
}


==> figs/Fig2_bottom_right.C <==
void Fig11_bottom_right()
{
//=========Macro generated from canvas: TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2/default
//=========  (Fri Mar 19 09:10:40 2021) by ROOT version 6.18/04
   TCanvas *TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2 = new TCanvas("TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2", "default",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->SetHighLightColor(2);
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->Range(-1.891892e-10,-1.335526e-08,7.243243e-09,6.381579e-09);
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->SetFillColor(0);
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->SetBorderMode(0);
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->SetBorderSize(2);
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->SetLeftMargin(0.16);
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->SetTopMargin(0.07);
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->SetBottomMargin(0.17);
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->SetFrameBorderMode(0);
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->SetFrameBorderMode(0);
   
   TH2F *haxesUID3__1 = new TH2F("haxesUID3__1","haxes",100,0,6.5e-09,100,-1e-08,5e-09);
   haxesUID3__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   haxesUID3__1->SetLineColor(ci);
   haxesUID3__1->GetXaxis()->SetTitle("#font[32]{B}(#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus})");
   haxesUID3__1->GetXaxis()->SetNdivisions(0);
   haxesUID3__1->GetXaxis()->SetLabelFont(133);
   haxesUID3__1->GetXaxis()->SetLabelSize(35);
   haxesUID3__1->GetXaxis()->SetTitleSize(35);
   haxesUID3__1->GetXaxis()->SetTitleOffset(0.85);
   haxesUID3__1->GetXaxis()->SetTitleFont(133);
   haxesUID3__1->GetYaxis()->SetTitle("#font[32]{B}(#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}#it{#gamma})");
   haxesUID3__1->GetYaxis()->SetNdivisions(0);
   haxesUID3__1->GetYaxis()->SetLabelFont(133);
   haxesUID3__1->GetYaxis()->SetLabelOffset(0.01);
   haxesUID3__1->GetYaxis()->SetLabelSize(35);
   haxesUID3__1->GetYaxis()->SetTitleSize(35);
   haxesUID3__1->GetYaxis()->SetTitleFont(133);
   haxesUID3__1->GetZaxis()->SetLabelFont(42);
   haxesUID3__1->GetZaxis()->SetLabelSize(0.035);
   haxesUID3__1->GetZaxis()->SetTitleSize(0.035);
   haxesUID3__1->GetZaxis()->SetTitleOffset(1);
   haxesUID3__1->GetZaxis()->SetTitleFont(42);
   haxesUID3__1->Draw("");
   
   Double_t Graph0_fx7[97] = {
   4.077381e-09,
   4.208333e-09,
   4.229616e-09,
   4.339286e-09,
   4.407688e-09,
   4.470238e-09,
   4.547923e-09,
   4.601191e-09,
   4.659711e-09,
   4.732143e-09,
   4.749106e-09,
   4.817645e-09,
   4.863095e-09,
   4.869261e-09,
   4.903111e-09,
   4.921465e-09,
   4.924355e-09,
   4.911833e-09,
   4.883876e-09,
   4.863095e-09,
   4.839396e-09,
   4.777831e-09,
   4.732143e-09,
   4.69853e-09,
   4.601191e-09,
   4.599929e-09,
   4.478204e-09,
   4.470238e-09,
   4.339286e-09,
   4.330246e-09,
   4.208333e-09,
   4.148093e-09,
   4.077381e-09,
   3.946429e-09,
   3.920735e-09,
   3.815476e-09,
   3.684524e-09,
   3.609172e-09,
   3.553571e-09,
   3.422619e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.767857e-09,
   2.636905e-09,
   2.505952e-09,
   2.375e-09,
   2.369363e-09,
   2.244048e-09,
   2.15924e-09,
   2.113095e-09,
   2.020905e-09,
   1.982143e-09,
   1.92234e-09,
   1.85119e-09,
   1.846531e-09,
   1.79403e-09,
   1.753601e-09,
   1.724695e-09,
   1.720238e-09,
   1.708785e-09,
   1.70259e-09,
   1.705198e-09,
   1.716163e-09,
   1.720238e-09,
   1.737585e-09,
   1.768532e-09,
   1.807995e-09,
   1.85119e-09,
   1.856242e-09,
   1.920532e-09,
   1.982143e-09,
   1.995038e-09,
   2.089306e-09,
   2.113095e-09,
   2.206405e-09,
   2.244048e-09,
   2.355139e-09,
   2.375e-09,
   2.505952e-09,
   2.563608e-09,
   2.636905e-09,
   2.767857e-09,
   2.89881e-09,
   2.932982e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.422619e-09,
   3.553571e-09,
   3.579325e-09,
   3.684524e-09,
   3.815476e-09,
   3.946429e-09,
   3.987997e-09,
   4.077381e-09};
   Double_t Graph0_fy7[97] = {
   2.365097e-09,
   2.096625e-09,
   2.047619e-09,
   1.76613e-09,
   1.571428e-09,
   1.369512e-09,
   1.095238e-09,
   8.774366e-10,
   6.190474e-10,
   2.383379e-10,
   1.42857e-10,
   -3.333335e-10,
   -7.496301e-10,
   -8.09524e-10,
   -1.285714e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.714286e-09,
   -3.190476e-09,
   -3.417909e-09,
   -3.666667e-09,
   -4.142857e-09,
   -4.422651e-09,
   -4.619048e-09,
   -5.089446e-09,
   -5.095238e-09,
   -5.571429e-09,
   -5.598621e-09,
   -6.020352e-09,
   -6.047619e-09,
   -6.374057e-09,
   -6.52381e-09,
   -6.682289e-09,
   -6.952129e-09,
   -7e-09,
   -7.178921e-09,
   -7.377192e-09,
   -7.476191e-09,
   -7.543617e-09,
   -7.675963e-09,
   -7.780691e-09,
   -7.855359e-09,
   -7.89711e-09,
   -7.903206e-09,
   -7.869877e-09,
   -7.792789e-09,
   -7.666923e-09,
   -7.486488e-09,
   -7.476191e-09,
   -7.221639e-09,
   -7e-09,
   -6.863391e-09,
   -6.52381e-09,
   -6.358308e-09,
   -6.047619e-09,
   -5.606047e-09,
   -5.571429e-09,
   -5.095238e-09,
   -4.619048e-09,
   -4.142857e-09,
   -4.024625e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.238095e-09,
   -2.136952e-09,
   -1.761905e-09,
   -1.285714e-09,
   -8.09524e-10,
   -3.771502e-10,
   -3.333335e-10,
   1.42857e-10,
   5.463076e-10,
   6.190474e-10,
   1.095238e-09,
   1.204555e-09,
   1.571428e-09,
   1.707661e-09,
   2.047619e-09,
   2.104105e-09,
   2.4132e-09,
   2.523809e-09,
   2.655272e-09,
   2.839447e-09,
   2.97623e-09,
   3e-09,
   3.063252e-09,
   3.108446e-09,
   3.115249e-09,
   3.085083e-09,
   3.019506e-09,
   3e-09,
   2.913313e-09,
   2.769505e-09,
   2.590875e-09,
   2.523809e-09,
   2.365097e-09};
   TGraph *graph = new TGraph(97,Graph0_fx7,Graph0_fy7);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#e5f2ff");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph07 = new TH1F("Graph_Graph07","Graph",100,1.380414e-09,5.246531e-09);
   Graph_Graph07->SetMinimum(-9.005052e-09);
   Graph_Graph07->SetMaximum(4.217094e-09);
   Graph_Graph07->SetDirectory(0);
   Graph_Graph07->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph07->SetLineColor(ci);
   Graph_Graph07->GetXaxis()->SetLabelFont(42);
   Graph_Graph07->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph07->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph07->GetXaxis()->SetTitleOffset(1);
   Graph_Graph07->GetXaxis()->SetTitleFont(42);
   Graph_Graph07->GetYaxis()->SetLabelFont(42);
   Graph_Graph07->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph07->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph07->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph07->GetYaxis()->SetTitleFont(42);
   Graph_Graph07->GetZaxis()->SetLabelFont(42);
   Graph_Graph07->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph07->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph07->GetZaxis()->SetTitleOffset(1);
   Graph_Graph07->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph07);
   
   graph->Draw("f");
   
   Double_t Graph1_fx8[97] = {
   4.077381e-09,
   4.208333e-09,
   4.229616e-09,
   4.339286e-09,
   4.407688e-09,
   4.470238e-09,
   4.547923e-09,
   4.601191e-09,
   4.659711e-09,
   4.732143e-09,
   4.749106e-09,
   4.817645e-09,
   4.863095e-09,
   4.869261e-09,
   4.903111e-09,
   4.921465e-09,
   4.924355e-09,
   4.911833e-09,
   4.883876e-09,
   4.863095e-09,
   4.839396e-09,
   4.777831e-09,
   4.732143e-09,
   4.69853e-09,
   4.601191e-09,
   4.599929e-09,
   4.478204e-09,
   4.470238e-09,
   4.339286e-09,
   4.330246e-09,
   4.208333e-09,
   4.148093e-09,
   4.077381e-09,
   3.946429e-09,
   3.920735e-09,
   3.815476e-09,
   3.684524e-09,
   3.609172e-09,
   3.553571e-09,
   3.422619e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.767857e-09,
   2.636905e-09,
   2.505952e-09,
   2.375e-09,
   2.369363e-09,
   2.244048e-09,
   2.15924e-09,
   2.113095e-09,
   2.020905e-09,
   1.982143e-09,
   1.92234e-09,
   1.85119e-09,
   1.846531e-09,
   1.79403e-09,
   1.753601e-09,
   1.724695e-09,
   1.720238e-09,
   1.708785e-09,
   1.70259e-09,
   1.705198e-09,
   1.716163e-09,
   1.720238e-09,
   1.737585e-09,
   1.768532e-09,
   1.807995e-09,
   1.85119e-09,
   1.856242e-09,
   1.920532e-09,
   1.982143e-09,
   1.995038e-09,
   2.089306e-09,
   2.113095e-09,
   2.206405e-09,
   2.244048e-09,
   2.355139e-09,
   2.375e-09,
   2.505952e-09,
   2.563608e-09,
   2.636905e-09,
   2.767857e-09,
   2.89881e-09,
   2.932982e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.422619e-09,
   3.553571e-09,
   3.579325e-09,
   3.684524e-09,
   3.815476e-09,
   3.946429e-09,
   3.987997e-09,
   4.077381e-09};
   Double_t Graph1_fy8[97] = {
   2.365097e-09,
   2.096625e-09,
   2.047619e-09,
   1.76613e-09,
   1.571428e-09,
   1.369512e-09,
   1.095238e-09,
   8.774366e-10,
   6.190474e-10,
   2.383379e-10,
   1.42857e-10,
   -3.333335e-10,
   -7.496301e-10,
   -8.09524e-10,
   -1.285714e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.714286e-09,
   -3.190476e-09,
   -3.417909e-09,
   -3.666667e-09,
   -4.142857e-09,
   -4.422651e-09,
   -4.619048e-09,
   -5.089446e-09,
   -5.095238e-09,
   -5.571429e-09,
   -5.598621e-09,
   -6.020352e-09,
   -6.047619e-09,
   -6.374057e-09,
   -6.52381e-09,
   -6.682289e-09,
   -6.952129e-09,
   -7e-09,
   -7.178921e-09,
   -7.377192e-09,
   -7.476191e-09,
   -7.543617e-09,
   -7.675963e-09,
   -7.780691e-09,
   -7.855359e-09,
   -7.89711e-09,
   -7.903206e-09,
   -7.869877e-09,
   -7.792789e-09,
   -7.666923e-09,
   -7.486488e-09,
   -7.476191e-09,
   -7.221639e-09,
   -7e-09,
   -6.863391e-09,
   -6.52381e-09,
   -6.358308e-09,
   -6.047619e-09,
   -5.606047e-09,
   -5.571429e-09,
   -5.095238e-09,
   -4.619048e-09,
   -4.142857e-09,
   -4.024625e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.238095e-09,
   -2.136952e-09,
   -1.761905e-09,
   -1.285714e-09,
   -8.09524e-10,
   -3.771502e-10,
   -3.333335e-10,
   1.42857e-10,
   5.463076e-10,
   6.190474e-10,
   1.095238e-09,
   1.204555e-09,
   1.571428e-09,
   1.707661e-09,
   2.047619e-09,
   2.104105e-09,
   2.4132e-09,
   2.523809e-09,
   2.655272e-09,
   2.839447e-09,
   2.97623e-09,
   3e-09,
   3.063252e-09,
   3.108446e-09,
   3.115249e-09,
   3.085083e-09,
   3.019506e-09,
   3e-09,
   2.913313e-09,
   2.769505e-09,
   2.590875e-09,
   2.523809e-09,
   2.365097e-09};
   graph = new TGraph(97,Graph1_fx8,Graph1_fy8);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");

   // ci = TColor::GetColor("#dabd50");
   ci = TColor::GetColor("#6c68dd");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph18 = new TH1F("Graph_Graph18","Graph",100,1.380414e-09,5.246531e-09);
   Graph_Graph18->SetMinimum(-9.005052e-09);
   Graph_Graph18->SetMaximum(4.217094e-09);
   Graph_Graph18->SetDirectory(0);
   Graph_Graph18->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph18->SetLineColor(ci);
   Graph_Graph18->GetXaxis()->SetLabelFont(42);
   Graph_Graph18->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph18->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph18->GetXaxis()->SetTitleOffset(1);
   Graph_Graph18->GetXaxis()->SetTitleFont(42);
   Graph_Graph18->GetYaxis()->SetLabelFont(42);
   Graph_Graph18->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph18->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph18->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph18->GetYaxis()->SetTitleFont(42);
   Graph_Graph18->GetZaxis()->SetLabelFont(42);
   Graph_Graph18->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph18->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph18->GetZaxis()->SetTitleOffset(1);
   Graph_Graph18->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph18);
   
   graph->Draw("l");
   
   Double_t Graph2_fx9[69] = {
   3.815476e-09,
   3.938225e-09,
   3.946429e-09,
   4.077381e-09,
   4.089365e-09,
   4.197846e-09,
   4.208333e-09,
   4.274404e-09,
   4.32757e-09,
   4.339286e-09,
   4.357097e-09,
   4.365715e-09,
   4.354608e-09,
   4.339286e-09,
   4.322516e-09,
   4.268318e-09,
   4.208333e-09,
   4.192106e-09,
   4.088434e-09,
   4.077381e-09,
   3.951549e-09,
   3.946429e-09,
   3.815476e-09,
   3.766162e-09,
   3.684524e-09,
   3.553571e-09,
   3.497168e-09,
   3.422619e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.767857e-09,
   2.636905e-09,
   2.534628e-09,
   2.505952e-09,
   2.375e-09,
   2.341154e-09,
   2.244048e-09,
   2.223605e-09,
   2.146643e-09,
   2.113095e-09,
   2.094116e-09,
   2.063297e-09,
   2.047776e-09,
   2.046709e-09,
   2.059367e-09,
   2.085087e-09,
   2.113095e-09,
   2.125036e-09,
   2.184234e-09,
   2.244048e-09,
   2.258889e-09,
   2.360487e-09,
   2.375e-09,
   2.498321e-09,
   2.505952e-09,
   2.636905e-09,
   2.710464e-09,
   2.767857e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.422619e-09,
   3.553571e-09,
   3.684524e-09,
   3.710141e-09,
   3.815476e-09};
   Double_t Graph2_fy9[69] = {
   8.989359e-10,
   6.190474e-10,
   5.969782e-10,
   1.858056e-10,
   1.42857e-10,
   -3.333335e-10,
   -3.927455e-10,
   -8.09524e-10,
   -1.285714e-09,
   -1.464476e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.714286e-09,
   -2.949729e-09,
   -3.190476e-09,
   -3.666667e-09,
   -4.047471e-09,
   -4.142857e-09,
   -4.619048e-09,
   -4.660678e-09,
   -5.095238e-09,
   -5.110262e-09,
   -5.456085e-09,
   -5.571429e-09,
   -5.737375e-09,
   -5.966261e-09,
   -6.047619e-09,
   -6.142856e-09,
   -6.271341e-09,
   -6.358356e-09,
   -6.400093e-09,
   -6.391466e-09,
   -6.327159e-09,
   -6.200612e-09,
   -6.047619e-09,
   -5.997604e-09,
   -5.679596e-09,
   -5.571429e-09,
   -5.195354e-09,
   -5.095238e-09,
   -4.619048e-09,
   -4.337903e-09,
   -4.142857e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.412226e-09,
   -1.285714e-09,
   -8.09524e-10,
   -4.153127e-10,
   -3.333335e-10,
   1.42857e-10,
   2.022891e-10,
   6.190474e-10,
   6.420518e-10,
   9.581371e-10,
   1.095238e-09,
   1.191915e-09,
   1.350045e-09,
   1.449745e-09,
   1.493048e-09,
   1.482042e-09,
   1.417945e-09,
   1.302432e-09,
   1.136818e-09,
   1.095238e-09,
   8.989359e-10};
   graph = new TGraph(69,Graph2_fx9,Graph2_fy9);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#d3e9ff");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph29 = new TH1F("Graph_Graph29","Graph",100,1.814809e-09,4.597615e-09);
   Graph_Graph29->SetMinimum(-7.189407e-09);
   Graph_Graph29->SetMaximum(2.282362e-09);
   Graph_Graph29->SetDirectory(0);
   Graph_Graph29->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph29->SetLineColor(ci);
   Graph_Graph29->GetXaxis()->SetLabelFont(42);
   Graph_Graph29->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph29->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph29->GetXaxis()->SetTitleOffset(1);
   Graph_Graph29->GetXaxis()->SetTitleFont(42);
   Graph_Graph29->GetYaxis()->SetLabelFont(42);
   Graph_Graph29->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph29->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph29->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph29->GetYaxis()->SetTitleFont(42);
   Graph_Graph29->GetZaxis()->SetLabelFont(42);
   Graph_Graph29->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph29->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph29->GetZaxis()->SetTitleOffset(1);
   Graph_Graph29->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph29);
   
   graph->Draw("f");
   
   Double_t Graph3_fx10[69] = {
   3.815476e-09,
   3.938225e-09,
   3.946429e-09,
   4.077381e-09,
   4.089365e-09,
   4.197846e-09,
   4.208333e-09,
   4.274404e-09,
   4.32757e-09,
   4.339286e-09,
   4.357097e-09,
   4.365715e-09,
   4.354608e-09,
   4.339286e-09,
   4.322516e-09,
   4.268318e-09,
   4.208333e-09,
   4.192106e-09,
   4.088434e-09,
   4.077381e-09,
   3.951549e-09,
   3.946429e-09,
   3.815476e-09,
   3.766162e-09,
   3.684524e-09,
   3.553571e-09,
   3.497168e-09,
   3.422619e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.767857e-09,
   2.636905e-09,
   2.534628e-09,
   2.505952e-09,
   2.375e-09,
   2.341154e-09,
   2.244048e-09,
   2.223605e-09,
   2.146643e-09,
   2.113095e-09,
   2.094116e-09,
   2.063297e-09,
   2.047776e-09,
   2.046709e-09,
   2.059367e-09,
   2.085087e-09,
   2.113095e-09,
   2.125036e-09,
   2.184234e-09,
   2.244048e-09,
   2.258889e-09,
   2.360487e-09,
   2.375e-09,
   2.498321e-09,
   2.505952e-09,
   2.636905e-09,
   2.710464e-09,
   2.767857e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.422619e-09,
   3.553571e-09,
   3.684524e-09,
   3.710141e-09,
   3.815476e-09};
   Double_t Graph3_fy10[69] = {
   8.989359e-10,
   6.190474e-10,
   5.969782e-10,
   1.858056e-10,
   1.42857e-10,
   -3.333335e-10,
   -3.927455e-10,
   -8.09524e-10,
   -1.285714e-09,
   -1.464476e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.714286e-09,
   -2.949729e-09,
   -3.190476e-09,
   -3.666667e-09,
   -4.047471e-09,
   -4.142857e-09,
   -4.619048e-09,
   -4.660678e-09,
   -5.095238e-09,
   -5.110262e-09,
   -5.456085e-09,
   -5.571429e-09,
   -5.737375e-09,
   -5.966261e-09,
   -6.047619e-09,
   -6.142856e-09,
   -6.271341e-09,
   -6.358356e-09,
   -6.400093e-09,
   -6.391466e-09,
   -6.327159e-09,
   -6.200612e-09,
   -6.047619e-09,
   -5.997604e-09,
   -5.679596e-09,
   -5.571429e-09,
   -5.195354e-09,
   -5.095238e-09,
   -4.619048e-09,
   -4.337903e-09,
   -4.142857e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.412226e-09,
   -1.285714e-09,
   -8.09524e-10,
   -4.153127e-10,
   -3.333335e-10,
   1.42857e-10,
   2.022891e-10,
   6.190474e-10,
   6.420518e-10,
   9.581371e-10,
   1.095238e-09,
   1.191915e-09,
   1.350045e-09,
   1.449745e-09,
   1.493048e-09,
   1.482042e-09,
   1.417945e-09,
   1.302432e-09,
   1.136818e-09,
   1.095238e-09,
   8.989359e-10};
   graph = new TGraph(69,Graph3_fx10,Graph3_fy10);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph310 = new TH1F("Graph_Graph310","Graph",100,1.814809e-09,4.597615e-09);
   Graph_Graph310->SetMinimum(-7.189407e-09);
   Graph_Graph310->SetMaximum(2.282362e-09);
   Graph_Graph310->SetDirectory(0);
   Graph_Graph310->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph310->SetLineColor(ci);
   Graph_Graph310->GetXaxis()->SetLabelFont(42);
   Graph_Graph310->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph310->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph310->GetXaxis()->SetTitleOffset(1);
   Graph_Graph310->GetXaxis()->SetTitleFont(42);
   Graph_Graph310->GetYaxis()->SetLabelFont(42);
   Graph_Graph310->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph310->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph310->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph310->GetYaxis()->SetTitleFont(42);
   Graph_Graph310->GetZaxis()->SetLabelFont(42);
   Graph_Graph310->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph310->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph310->GetZaxis()->SetTitleOffset(1);
   Graph_Graph310->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph310);
   
   graph->Draw("l");
   
   Double_t Graph4_fx11[43] = {
   3.553571e-09,
   3.649419e-09,
   3.684524e-09,
   3.755052e-09,
   3.815476e-09,
   3.815943e-09,
   3.836766e-09,
   3.827689e-09,
   3.815476e-09,
   3.785159e-09,
   3.708225e-09,
   3.684524e-09,
   3.583453e-09,
   3.553571e-09,
   3.422619e-09,
   3.372414e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.767857e-09,
   2.71305e-09,
   2.636905e-09,
   2.554753e-09,
   2.505952e-09,
   2.474365e-09,
   2.435801e-09,
   2.42494e-09,
   2.439768e-09,
   2.478301e-09,
   2.505952e-09,
   2.548586e-09,
   2.636905e-09,
   2.658074e-09,
   2.767857e-09,
   2.858013e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.422619e-09,
   3.450991e-09,
   3.553571e-09};
   Double_t Graph4_fy11[43] = {
   -5.41343e-10,
   -8.09524e-10,
   -9.447782e-10,
   -1.285714e-09,
   -1.75756e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.714286e-09,
   -2.86426e-09,
   -3.190476e-09,
   -3.666667e-09,
   -3.769362e-09,
   -4.142857e-09,
   -4.228098e-09,
   -4.531714e-09,
   -4.619048e-09,
   -4.733101e-09,
   -4.850578e-09,
   -4.894046e-09,
   -4.853711e-09,
   -4.719356e-09,
   -4.619048e-09,
   -4.43685e-09,
   -4.142857e-09,
   -3.889666e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.547168e-09,
   -1.285714e-09,
   -8.824946e-10,
   -8.09524e-10,
   -5.069677e-10,
   -3.333335e-10,
   -2.675383e-10,
   -1.460079e-10,
   -1.096612e-10,
   -1.575008e-10,
   -2.879618e-10,
   -3.333335e-10,
   -5.41343e-10};
   graph = new TGraph(43,Graph4_fx11,Graph4_fy11);
   graph->SetName("Graph4");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#bee7fd");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph411 = new TH1F("Graph_Graph411","Graph",100,2.283757e-09,3.977948e-09);
   Graph_Graph411->SetMinimum(-5.372485e-09);
   Graph_Graph411->SetMaximum(3.687773e-10);
   Graph_Graph411->SetDirectory(0);
   Graph_Graph411->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph411->SetLineColor(ci);
   Graph_Graph411->GetXaxis()->SetLabelFont(42);
   Graph_Graph411->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph411->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph411->GetXaxis()->SetTitleOffset(1);
   Graph_Graph411->GetXaxis()->SetTitleFont(42);
   Graph_Graph411->GetYaxis()->SetLabelFont(42);
   Graph_Graph411->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph411->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph411->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph411->GetYaxis()->SetTitleFont(42);
   Graph_Graph411->GetZaxis()->SetLabelFont(42);
   Graph_Graph411->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph411->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph411->GetZaxis()->SetTitleOffset(1);
   Graph_Graph411->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph411);
   
   graph->Draw("f");
   
   Double_t Graph5_fx12[43] = {
   3.553571e-09,
   3.649419e-09,
   3.684524e-09,
   3.755052e-09,
   3.815476e-09,
   3.815943e-09,
   3.836766e-09,
   3.827689e-09,
   3.815476e-09,
   3.785159e-09,
   3.708225e-09,
   3.684524e-09,
   3.583453e-09,
   3.553571e-09,
   3.422619e-09,
   3.372414e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.767857e-09,
   2.71305e-09,
   2.636905e-09,
   2.554753e-09,
   2.505952e-09,
   2.474365e-09,
   2.435801e-09,
   2.42494e-09,
   2.439768e-09,
   2.478301e-09,
   2.505952e-09,
   2.548586e-09,
   2.636905e-09,
   2.658074e-09,
   2.767857e-09,
   2.858013e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.422619e-09,
   3.450991e-09,
   3.553571e-09};
   Double_t Graph5_fy12[43] = {
   -5.41343e-10,
   -8.09524e-10,
   -9.447782e-10,
   -1.285714e-09,
   -1.75756e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.714286e-09,
   -2.86426e-09,
   -3.190476e-09,
   -3.666667e-09,
   -3.769362e-09,
   -4.142857e-09,
   -4.228098e-09,
   -4.531714e-09,
   -4.619048e-09,
   -4.733101e-09,
   -4.850578e-09,
   -4.894046e-09,
   -4.853711e-09,
   -4.719356e-09,
   -4.619048e-09,
   -4.43685e-09,
   -4.142857e-09,
   -3.889666e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.547168e-09,
   -1.285714e-09,
   -8.824946e-10,
   -8.09524e-10,
   -5.069677e-10,
   -3.333335e-10,
   -2.675383e-10,
   -1.460079e-10,
   -1.096612e-10,
   -1.575008e-10,
   -2.879618e-10,
   -3.333335e-10,
   -5.41343e-10};
   graph = new TGraph(43,Graph5_fx12,Graph5_fy12);
   graph->SetName("Graph5");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph512 = new TH1F("Graph_Graph512","Graph",100,2.283757e-09,3.977948e-09);
   Graph_Graph512->SetMinimum(-5.372485e-09);
   Graph_Graph512->SetMaximum(3.687773e-10);
   Graph_Graph512->SetDirectory(0);
   Graph_Graph512->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph512->SetLineColor(ci);
   Graph_Graph512->GetXaxis()->SetLabelFont(42);
   Graph_Graph512->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph512->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph512->GetXaxis()->SetTitleOffset(1);
   Graph_Graph512->GetXaxis()->SetTitleFont(42);
   Graph_Graph512->GetYaxis()->SetLabelFont(42);
   Graph_Graph512->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph512->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph512->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph512->GetYaxis()->SetTitleFont(42);
   Graph_Graph512->GetZaxis()->SetLabelFont(42);
   Graph_Graph512->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph512->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph512->GetZaxis()->SetTitleOffset(1);
   Graph_Graph512->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph512);
   
   graph->Draw("l");
   
   Double_t Graph6_fx13[97] = {
   4.077381e-09,
   4.208333e-09,
   4.229616e-09,
   4.339286e-09,
   4.407688e-09,
   4.470238e-09,
   4.547923e-09,
   4.601191e-09,
   4.659711e-09,
   4.732143e-09,
   4.749106e-09,
   4.817645e-09,
   4.863095e-09,
   4.869261e-09,
   4.903111e-09,
   4.921465e-09,
   4.924355e-09,
   4.911833e-09,
   4.883876e-09,
   4.863095e-09,
   4.839396e-09,
   4.777831e-09,
   4.732143e-09,
   4.69853e-09,
   4.601191e-09,
   4.599929e-09,
   4.478204e-09,
   4.470238e-09,
   4.339286e-09,
   4.330246e-09,
   4.208333e-09,
   4.148093e-09,
   4.077381e-09,
   3.946429e-09,
   3.920735e-09,
   3.815476e-09,
   3.684524e-09,
   3.609172e-09,
   3.553571e-09,
   3.422619e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.767857e-09,
   2.636905e-09,
   2.505952e-09,
   2.375e-09,
   2.369363e-09,
   2.244048e-09,
   2.15924e-09,
   2.113095e-09,
   2.020905e-09,
   1.982143e-09,
   1.92234e-09,
   1.85119e-09,
   1.846531e-09,
   1.79403e-09,
   1.753601e-09,
   1.724695e-09,
   1.720238e-09,
   1.708785e-09,
   1.70259e-09,
   1.705198e-09,
   1.716163e-09,
   1.720238e-09,
   1.737585e-09,
   1.768532e-09,
   1.807995e-09,
   1.85119e-09,
   1.856242e-09,
   1.920532e-09,
   1.982143e-09,
   1.995038e-09,
   2.089306e-09,
   2.113095e-09,
   2.206405e-09,
   2.244048e-09,
   2.355139e-09,
   2.375e-09,
   2.505952e-09,
   2.563608e-09,
   2.636905e-09,
   2.767857e-09,
   2.89881e-09,
   2.932982e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.422619e-09,
   3.553571e-09,
   3.579325e-09,
   3.684524e-09,
   3.815476e-09,
   3.946429e-09,
   3.987997e-09,
   4.077381e-09};
   Double_t Graph6_fy13[97] = {
   2.365097e-09,
   2.096625e-09,
   2.047619e-09,
   1.76613e-09,
   1.571428e-09,
   1.369512e-09,
   1.095238e-09,
   8.774366e-10,
   6.190474e-10,
   2.383379e-10,
   1.42857e-10,
   -3.333335e-10,
   -7.496301e-10,
   -8.09524e-10,
   -1.285714e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.714286e-09,
   -3.190476e-09,
   -3.417909e-09,
   -3.666667e-09,
   -4.142857e-09,
   -4.422651e-09,
   -4.619048e-09,
   -5.089446e-09,
   -5.095238e-09,
   -5.571429e-09,
   -5.598621e-09,
   -6.020352e-09,
   -6.047619e-09,
   -6.374057e-09,
   -6.52381e-09,
   -6.682289e-09,
   -6.952129e-09,
   -7e-09,
   -7.178921e-09,
   -7.377192e-09,
   -7.476191e-09,
   -7.543617e-09,
   -7.675963e-09,
   -7.780691e-09,
   -7.855359e-09,
   -7.89711e-09,
   -7.903206e-09,
   -7.869877e-09,
   -7.792789e-09,
   -7.666923e-09,
   -7.486488e-09,
   -7.476191e-09,
   -7.221639e-09,
   -7e-09,
   -6.863391e-09,
   -6.52381e-09,
   -6.358308e-09,
   -6.047619e-09,
   -5.606047e-09,
   -5.571429e-09,
   -5.095238e-09,
   -4.619048e-09,
   -4.142857e-09,
   -4.024625e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.238095e-09,
   -2.136952e-09,
   -1.761905e-09,
   -1.285714e-09,
   -8.09524e-10,
   -3.771502e-10,
   -3.333335e-10,
   1.42857e-10,
   5.463076e-10,
   6.190474e-10,
   1.095238e-09,
   1.204555e-09,
   1.571428e-09,
   1.707661e-09,
   2.047619e-09,
   2.104105e-09,
   2.4132e-09,
   2.523809e-09,
   2.655272e-09,
   2.839447e-09,
   2.97623e-09,
   3e-09,
   3.063252e-09,
   3.108446e-09,
   3.115249e-09,
   3.085083e-09,
   3.019506e-09,
   3e-09,
   2.913313e-09,
   2.769505e-09,
   2.590875e-09,
   2.523809e-09,
   2.365097e-09};
   graph = new TGraph(97,Graph6_fx13,Graph6_fy13);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");

   // ci = TColor::GetColor("#dabd50");
   ci = TColor::GetColor("#6c68dd");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph613 = new TH1F("Graph_Graph613","Graph",100,1.380414e-09,5.246531e-09);
   Graph_Graph613->SetMinimum(-9.005052e-09);
   Graph_Graph613->SetMaximum(4.217094e-09);
   Graph_Graph613->SetDirectory(0);
   Graph_Graph613->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph613->SetLineColor(ci);
   Graph_Graph613->GetXaxis()->SetLabelFont(42);
   Graph_Graph613->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph613->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph613->GetXaxis()->SetTitleOffset(1);
   Graph_Graph613->GetXaxis()->SetTitleFont(42);
   Graph_Graph613->GetYaxis()->SetLabelFont(42);
   Graph_Graph613->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph613->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph613->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph613->GetYaxis()->SetTitleFont(42);
   Graph_Graph613->GetZaxis()->SetLabelFont(42);
   Graph_Graph613->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph613->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph613->GetZaxis()->SetTitleOffset(1);
   Graph_Graph613->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph613);
   
   graph->Draw("l");
   
   Double_t Graph7_fx14[69] = {
   3.815476e-09,
   3.938225e-09,
   3.946429e-09,
   4.077381e-09,
   4.089365e-09,
   4.197846e-09,
   4.208333e-09,
   4.274404e-09,
   4.32757e-09,
   4.339286e-09,
   4.357097e-09,
   4.365715e-09,
   4.354608e-09,
   4.339286e-09,
   4.322516e-09,
   4.268318e-09,
   4.208333e-09,
   4.192106e-09,
   4.088434e-09,
   4.077381e-09,
   3.951549e-09,
   3.946429e-09,
   3.815476e-09,
   3.766162e-09,
   3.684524e-09,
   3.553571e-09,
   3.497168e-09,
   3.422619e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.767857e-09,
   2.636905e-09,
   2.534628e-09,
   2.505952e-09,
   2.375e-09,
   2.341154e-09,
   2.244048e-09,
   2.223605e-09,
   2.146643e-09,
   2.113095e-09,
   2.094116e-09,
   2.063297e-09,
   2.047776e-09,
   2.046709e-09,
   2.059367e-09,
   2.085087e-09,
   2.113095e-09,
   2.125036e-09,
   2.184234e-09,
   2.244048e-09,
   2.258889e-09,
   2.360487e-09,
   2.375e-09,
   2.498321e-09,
   2.505952e-09,
   2.636905e-09,
   2.710464e-09,
   2.767857e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.422619e-09,
   3.553571e-09,
   3.684524e-09,
   3.710141e-09,
   3.815476e-09};
   Double_t Graph7_fy14[69] = {
   8.989359e-10,
   6.190474e-10,
   5.969782e-10,
   1.858056e-10,
   1.42857e-10,
   -3.333335e-10,
   -3.927455e-10,
   -8.09524e-10,
   -1.285714e-09,
   -1.464476e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.714286e-09,
   -2.949729e-09,
   -3.190476e-09,
   -3.666667e-09,
   -4.047471e-09,
   -4.142857e-09,
   -4.619048e-09,
   -4.660678e-09,
   -5.095238e-09,
   -5.110262e-09,
   -5.456085e-09,
   -5.571429e-09,
   -5.737375e-09,
   -5.966261e-09,
   -6.047619e-09,
   -6.142856e-09,
   -6.271341e-09,
   -6.358356e-09,
   -6.400093e-09,
   -6.391466e-09,
   -6.327159e-09,
   -6.200612e-09,
   -6.047619e-09,
   -5.997604e-09,
   -5.679596e-09,
   -5.571429e-09,
   -5.195354e-09,
   -5.095238e-09,
   -4.619048e-09,
   -4.337903e-09,
   -4.142857e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.412226e-09,
   -1.285714e-09,
   -8.09524e-10,
   -4.153127e-10,
   -3.333335e-10,
   1.42857e-10,
   2.022891e-10,
   6.190474e-10,
   6.420518e-10,
   9.581371e-10,
   1.095238e-09,
   1.191915e-09,
   1.350045e-09,
   1.449745e-09,
   1.493048e-09,
   1.482042e-09,
   1.417945e-09,
   1.302432e-09,
   1.136818e-09,
   1.095238e-09,
   8.989359e-10};
   graph = new TGraph(69,Graph7_fx14,Graph7_fy14);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph714 = new TH1F("Graph_Graph714","Graph",100,1.814809e-09,4.597615e-09);
   Graph_Graph714->SetMinimum(-7.189407e-09);
   Graph_Graph714->SetMaximum(2.282362e-09);
   Graph_Graph714->SetDirectory(0);
   Graph_Graph714->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph714->SetLineColor(ci);
   Graph_Graph714->GetXaxis()->SetLabelFont(42);
   Graph_Graph714->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph714->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph714->GetXaxis()->SetTitleOffset(1);
   Graph_Graph714->GetXaxis()->SetTitleFont(42);
   Graph_Graph714->GetYaxis()->SetLabelFont(42);
   Graph_Graph714->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph714->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph714->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph714->GetYaxis()->SetTitleFont(42);
   Graph_Graph714->GetZaxis()->SetLabelFont(42);
   Graph_Graph714->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph714->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph714->GetZaxis()->SetTitleOffset(1);
   Graph_Graph714->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph714);
   
   graph->Draw("l");
   
   Double_t Graph8_fx15[43] = {
   3.553571e-09,
   3.649419e-09,
   3.684524e-09,
   3.755052e-09,
   3.815476e-09,
   3.815943e-09,
   3.836766e-09,
   3.827689e-09,
   3.815476e-09,
   3.785159e-09,
   3.708225e-09,
   3.684524e-09,
   3.583453e-09,
   3.553571e-09,
   3.422619e-09,
   3.372414e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.767857e-09,
   2.71305e-09,
   2.636905e-09,
   2.554753e-09,
   2.505952e-09,
   2.474365e-09,
   2.435801e-09,
   2.42494e-09,
   2.439768e-09,
   2.478301e-09,
   2.505952e-09,
   2.548586e-09,
   2.636905e-09,
   2.658074e-09,
   2.767857e-09,
   2.858013e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.422619e-09,
   3.450991e-09,
   3.553571e-09};
   Double_t Graph8_fy15[43] = {
   -5.41343e-10,
   -8.09524e-10,
   -9.447782e-10,
   -1.285714e-09,
   -1.75756e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.714286e-09,
   -2.86426e-09,
   -3.190476e-09,
   -3.666667e-09,
   -3.769362e-09,
   -4.142857e-09,
   -4.228098e-09,
   -4.531714e-09,
   -4.619048e-09,
   -4.733101e-09,
   -4.850578e-09,
   -4.894046e-09,
   -4.853711e-09,
   -4.719356e-09,
   -4.619048e-09,
   -4.43685e-09,
   -4.142857e-09,
   -3.889666e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.547168e-09,
   -1.285714e-09,
   -8.824946e-10,
   -8.09524e-10,
   -5.069677e-10,
   -3.333335e-10,
   -2.675383e-10,
   -1.460079e-10,
   -1.096612e-10,
   -1.575008e-10,
   -2.879618e-10,
   -3.333335e-10,
   -5.41343e-10};
   graph = new TGraph(43,Graph8_fx15,Graph8_fy15);
   graph->SetName("Graph8");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph815 = new TH1F("Graph_Graph815","Graph",100,2.283757e-09,3.977948e-09);
   Graph_Graph815->SetMinimum(-5.372485e-09);
   Graph_Graph815->SetMaximum(3.687773e-10);
   Graph_Graph815->SetDirectory(0);
   Graph_Graph815->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph815->SetLineColor(ci);
   Graph_Graph815->GetXaxis()->SetLabelFont(42);
   Graph_Graph815->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph815->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph815->GetXaxis()->SetTitleOffset(1);
   Graph_Graph815->GetXaxis()->SetTitleFont(42);
   Graph_Graph815->GetYaxis()->SetLabelFont(42);
   Graph_Graph815->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph815->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph815->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph815->GetYaxis()->SetTitleFont(42);
   Graph_Graph815->GetZaxis()->SetLabelFont(42);
   Graph_Graph815->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph815->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph815->GetZaxis()->SetTitleOffset(1);
   Graph_Graph815->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph815);
   
   graph->Draw("l");
   TGaxis *gaxis = new TGaxis(0,5e-09,6.5e-09,5e-09,0,6.5e-09,407,"-U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axist");
   gaxis->Draw();
   gaxis = new TGaxis(0,-1e-08,6.5e-09,-1e-08,0,6.5e-09,407,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.0);
   gaxis->SetTitleSize(35);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisb");
   gaxis->SetTitle("#font[32]{B}(#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus})");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(0,-1e-08,0,5e-09,-1e-08,5e-09,407,"");
   gaxis->SetLabelOffset(0.01);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.9);
   gaxis->SetTitleSize(35);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisl");
   gaxis->SetTitle("#font[32]{B}(#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}#it{#gamma})");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(6.5e-09,-1e-08,6.5e-09,5e-09,-1e-08,5e-09,407,"+U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axisr");
   gaxis->Draw();
   TMarker *marker = new TMarker(3.029762e-09,-2.714286e-09,20);
   marker->SetMarkerColor(9);
   marker->SetMarkerStyle(20);
   marker->SetMarkerSize(1.1);
   marker->Draw();
   
   TLegend *leg = new TLegend(-99,-99,-98.62,-98.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(26.1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","Prob","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.65,0.775,0.84,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(30);
   pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.65,0.79,0.805,0.79,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(20);
   pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   
   pt = new TPaveText(0.17,0.15,0.37,0.275,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);

   TLine line(0,0,6.5e-9,0);
   line.SetLineWidth(1);
   line.SetLineColor(kBlack);
   line.Draw();

   // ci = TColor::GetColor("#999999");
   ci = TColor::GetColor(1);
   pt->SetTextColor(ci);
   pt->SetTextFont(133);
   pt->SetTextSize(21);
   pt->AddText("contours correspond to 68%, 95%, 99% CL regions");
   pt->Draw();
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->Modified();
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->cd();
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->SetSelected(TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2);

   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->SaveAs("Fig11_bottom_right.png");
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->SaveAs("Fig11_bottom_right.pdf");
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->SaveAs("Fig11_bottom_right.eps");
}


==> figs/Fig2_top.C <==
void Fig11_top()
{
//=========Macro generated from canvas: TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2/default
//=========  (Wed Feb 24 17:44:45 2021) by ROOT version 6.18/04
   TCanvas *TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2 = new TCanvas("TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2", "default",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SetHighLightColor(2);
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->Range(-1.891892e-10,-1.56579e-10,7.243243e-09,7.644737e-10);
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SetFillColor(0);
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SetBorderMode(0);
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SetBorderSize(2);
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SetLeftMargin(0.16);
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SetTopMargin(0.07);
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SetBottomMargin(0.17);
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SetFrameBorderMode(0);
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SetFrameBorderMode(0);
   
   TH2F *haxesUID3__1 = new TH2F("haxesUID3__1","haxes",100,0,6.5e-09,100,0,7e-10);
   haxesUID3__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   haxesUID3__1->SetLineColor(ci);
   haxesUID3__1->GetXaxis()->SetTitle("#font[32]{B}(#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus})");
   haxesUID3__1->GetXaxis()->SetNdivisions(0);
   haxesUID3__1->GetXaxis()->SetLabelFont(133);
   haxesUID3__1->GetXaxis()->SetLabelSize(35);
   haxesUID3__1->GetXaxis()->SetTitleSize(35);
   haxesUID3__1->GetXaxis()->SetTitleOffset(1.0);
   haxesUID3__1->GetXaxis()->SetTitleFont(133);
   haxesUID3__1->GetYaxis()->SetTitle("#font[32]{B}(#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus})");
   haxesUID3__1->GetYaxis()->SetNdivisions(0);
   haxesUID3__1->GetYaxis()->SetLabelFont(133);
   haxesUID3__1->GetYaxis()->SetLabelOffset(0.05);
   haxesUID3__1->GetYaxis()->SetLabelSize(35);
   haxesUID3__1->GetYaxis()->SetTitleSize(35);
   haxesUID3__1->GetYaxis()->SetTitleFont(133);
   haxesUID3__1->GetZaxis()->SetLabelFont(42);
   haxesUID3__1->GetZaxis()->SetLabelSize(0.035);
   haxesUID3__1->GetZaxis()->SetTitleSize(0.035);
   haxesUID3__1->GetZaxis()->SetTitleOffset(1);
   haxesUID3__1->GetZaxis()->SetTitleFont(42);
   haxesUID3__1->Draw("");
   
   // Double_t Graph0_fx11[161] = {
   // 4.837696e-09,
   // 4.863095e-09,
   // 4.939104e-09,
   // 4.994048e-09,
   // 5.035624e-09,
   // 5.125e-09,
   // 5.127849e-09,
   // 5.214835e-09,
   // 5.255952e-09,
   // 5.298138e-09,
   // 5.377898e-09,
   // 5.386905e-09,
   // 5.453256e-09,
   // 5.517857e-09,
   // 5.525769e-09,
   // 5.594046e-09,
   // 5.64881e-09,
   // 5.659532e-09,
   // 5.721036e-09,
   // 5.779762e-09,
   // 5.779798e-09,
   // 5.834367e-09,
   // 5.885944e-09,
   // 5.910714e-09,
   // 5.933896e-09,
   // 5.978053e-09,
   // 6.018763e-09,
   // 6.041667e-09,
   // 6.055516e-09,
   // 6.087946e-09,
   // 6.116251e-09,
   // 6.140107e-09,
   // 6.15922e-09,
   // 6.172619e-09,
   // 6.173031e-09,
   // 6.181056e-09,
   // 6.182937e-09,
   // 6.178079e-09,
   // 6.172619e-09,
   // 6.165497e-09,
   // 6.144165e-09,
   // 6.113011e-09,
   // 6.070677e-09,
   // 6.041667e-09,
   // 6.014609e-09,
   // 5.910714e-09,
   // 5.779762e-09,
   // 5.64881e-09,
   // 5.517857e-09,
   // 5.386905e-09,
   // 5.255952e-09,
   // 5.125e-09,
   // 4.994048e-09,
   // 4.863095e-09,
   // 4.732143e-09,
   // 4.601191e-09,
   // 4.470238e-09,
   // 4.339286e-09,
   // 4.208333e-09,
   // 4.077381e-09,
   // 3.946429e-09,
   // 3.815476e-09,
   // 3.684524e-09,
   // 3.553571e-09,
   // 3.422619e-09,
   // 3.291667e-09,
   // 3.160714e-09,
   // 3.029762e-09,
   // 2.89881e-09,
   // 2.767857e-09,
   // 2.636905e-09,
   // 2.505952e-09,
   // 2.375e-09,
   // 2.244048e-09,
   // 2.113095e-09,
   // 1.982143e-09,
   // 1.85119e-09,
   // 1.720238e-09,
   // 1.589286e-09,
   // 1.458333e-09,
   // 1.34569e-09,
   // 1.327381e-09,
   // 1.293176e-09,
   // 1.249939e-09,
   // 1.213096e-09,
   // 1.196429e-09,
   // 1.183737e-09,
   // 1.161069e-09,
   // 1.14261e-09,
   // 1.128056e-09,
   // 1.117088e-09,
   // 1.109403e-09,
   // 1.104792e-09,
   // 1.103074e-09,
   // 1.104002e-09,
   // 1.107449e-09,
   // 1.113238e-09,
   // 1.121266e-09,
   // 1.131394e-09,
   // 1.143484e-09,
   // 1.15747e-09,
   // 1.173247e-09,
   // 1.190706e-09,
   // 1.196429e-09,
   // 1.211803e-09,
   // 1.235535e-09,
   // 1.260964e-09,
   // 1.28805e-09,
   // 1.316713e-09,
   // 1.327381e-09,
   // 1.34987e-09,
   // 1.386342e-09,
   // 1.424445e-09,
   // 1.458333e-09,
   // 1.464995e-09,
   // 1.512718e-09,
   // 1.562103e-09,
   // 1.589286e-09,
   // 1.617086e-09,
   // 1.678399e-09,
   // 1.720238e-09,
   // 1.745238e-09,
   // 1.821439e-09,
   // 1.85119e-09,
   // 1.908749e-09,
   // 1.982143e-09,
   // 2.008371e-09,
   // 2.113095e-09,
   // 2.128798e-09,
   // 2.244048e-09,
   // 2.285128e-09,
   // 2.375e-09,
   // 2.505952e-09,
   // 2.510272e-09,
   // 2.636905e-09,
   // 2.767857e-09,
   // 2.89881e-09,
   // 3.029762e-09,
   // 3.160714e-09,
   // 3.291667e-09,
   // 3.387336e-09,
   // 3.422619e-09,
   // 3.553571e-09,
   // 3.675958e-09,
   // 3.684524e-09,
   // 3.815476e-09,
   // 3.886699e-09,
   // 3.946429e-09,
   // 4.065829e-09,
   // 4.077381e-09,
   // 4.208333e-09,
   // 4.222517e-09,
   // 4.339286e-09,
   // 4.364195e-09,
   // 4.470238e-09,
   // 4.494836e-09,
   // 4.601191e-09,
   // 4.616578e-09,
   // 4.730715e-09,
   // 4.732143e-09,
   // 4.837696e-09};
   // Double_t Graph0_fy11[161] = {
   // 5.125e-10,
   // 5.081672e-10,
   // 4.946429e-10,
   // 4.84645e-10,
   // 4.767857e-10,
   // 4.594989e-10,
   // 4.589286e-10,
   // 4.410714e-10,
   // 4.324012e-10,
   // 4.232143e-10,
   // 4.053571e-10,
   // 4.032771e-10,
   // 3.875e-10,
   // 3.716383e-10,
   // 3.696429e-10,
   // 3.517857e-10,
   // 3.369119e-10,
   // 3.339286e-10,
   // 3.160714e-10,
   // 2.982254e-10,
   // 2.982143e-10,
   // 2.803571e-10,
   // 2.625e-10,
   // 2.533681e-10,
   // 2.446429e-10,
   // 2.267857e-10,
   // 2.089286e-10,
   // 1.97878e-10,
   // 1.910714e-10,
   // 1.732143e-10,
   // 1.553571e-10,
   // 1.375e-10,
   // 1.196429e-10,
   // 1.023273e-10,
   // 1.017857e-10,
   // 8.392857e-11,
   // 6.607143e-11,
   // 4.821429e-11,
   // 4.033954e-11,
   // 3.035714e-11,
   // 1.25e-11,
   // -5.357143e-12,
   // -2.321429e-11,
   // -3.261218e-11,
   // -4.107143e-11,
   // -4.174634e-11,
   // -4.25078e-11,
   // -4.318491e-11,
   // -4.378983e-11,
   // -4.433115e-11,
   // -4.48172e-11,
   // -4.525403e-11,
   // -4.56467e-11,
   // -4.599972e-11,
   // -4.631689e-11,
   // -4.660075e-11,
   // -4.685429e-11,
   // -4.707901e-11,
   // -4.727672e-11,
   // -4.744874e-11,
   // -4.759589e-11,
   // -4.771879e-11,
   // -4.781743e-11,
   // -4.789194e-11,
   // -4.794183e-11,
   // -4.796617e-11,
   // -4.796369e-11,
   // -4.793239e-11,
   // -4.786998e-11,
   // -4.777301e-11,
   // -4.763703e-11,
   // -4.745651e-11,
   // -4.722382e-11,
   // -4.692887e-11,
   // -4.655802e-11,
   // -4.609297e-11,
   // -4.550684e-11,
   // -4.476207e-11,
   // -4.380097e-11,
   // -4.253361e-11,
   // -4.107143e-11,
   // -3.532993e-11,
   // -2.321429e-11,
   // -5.357143e-12,
   // 1.25e-11,
   // 2.208371e-11,
   // 3.035714e-11,
   // 4.821429e-11,
   // 6.607143e-11,
   // 8.392857e-11,
   // 1.017857e-10,
   // 1.196429e-10,
   // 1.375e-10,
   // 1.553571e-10,
   // 1.732143e-10,
   // 1.910714e-10,
   // 2.089286e-10,
   // 2.267857e-10,
   // 2.446429e-10,
   // 2.625e-10,
   // 2.803571e-10,
   // 2.982143e-10,
   // 3.160714e-10,
   // 3.214299e-10,
   // 3.339286e-10,
   // 3.517857e-10,
   // 3.696429e-10,
   // 3.875e-10,
   // 4.053571e-10,
   // 4.116798e-10,
   // 4.232143e-10,
   // 4.410714e-10,
   // 4.589286e-10,
   // 4.741992e-10,
   // 4.767857e-10,
   // 4.946429e-10,
   // 5.125e-10,
   // 5.220171e-10,
   // 5.303571e-10,
   // 5.482143e-10,
   // 5.600564e-10,
   // 5.660714e-10,
   // 5.839286e-10,
   // 5.907278e-10,
   // 6.017857e-10,
   // 6.155655e-10,
   // 6.196429e-10,
   // 6.355613e-10,
   // 6.375e-10,
   // 6.51439e-10,
   // 6.553571e-10,
   // 6.637637e-10,
   // 6.730001e-10,
   // 6.732143e-10,
   // 6.793823e-10,
   // 6.832686e-10,
   // 6.848653e-10,
   // 6.843456e-10,
   // 6.818738e-10,
   // 6.775775e-10,
   // 6.732143e-10,
   // 6.715822e-10,
   // 6.639168e-10,
   // 6.553571e-10,
   // 6.547494e-10,
   // 6.440483e-10,
   // 6.375e-10,
   // 6.319281e-10,
   // 6.196429e-10,
   // 6.18434e-10,
   // 6.035241e-10,
   // 6.017857e-10,
   // 5.872373e-10,
   // 5.839286e-10,
   // 5.695952e-10,
   // 5.660714e-10,
   // 5.505751e-10,
   // 5.482143e-10,
   // 5.303571e-10,
   // 5.301294e-10,
   // 5.125e-10};
   // TGraph *graph = new TGraph(161,Graph0_fx11,Graph0_fy11);
   // graph->SetName("Graph0");
   // graph->SetTitle("Graph");

   // ci = TColor::GetColor("#ffffff");
   // graph->SetFillColor(ci);
   
   // TH1F *Graph_Graph011 = new TH1F("Graph_Graph011","Graph",161,5.950875e-10,6.690924e-09);
   // Graph_Graph011->SetMinimum(-1.212493e-10);
   // Graph_Graph011->SetMaximum(7.581485e-10);
   // Graph_Graph011->SetDirectory(0);
   // Graph_Graph011->SetStats(0);

   // ci = TColor::GetColor("#000099");
   // Graph_Graph011->SetLineColor(ci);
   // Graph_Graph011->GetXaxis()->SetLabelFont(42);
   // Graph_Graph011->GetXaxis()->SetLabelSize(0.035);
   // Graph_Graph011->GetXaxis()->SetTitleSize(0.035);
   // Graph_Graph011->GetXaxis()->SetTitleOffset(1.0);
   // Graph_Graph011->GetXaxis()->SetTitleFont(42);
   // Graph_Graph011->GetYaxis()->SetLabelFont(42);
   // Graph_Graph011->GetYaxis()->SetLabelOffset(0.01);
   // Graph_Graph011->GetYaxis()->SetLabelSize(0.035);
   // Graph_Graph011->GetYaxis()->SetTitleSize(0.035);
   // Graph_Graph011->GetYaxis()->SetTitleFont(42);
   // Graph_Graph011->GetZaxis()->SetLabelFont(42);
   // Graph_Graph011->GetZaxis()->SetLabelSize(0.035);
   // Graph_Graph011->GetZaxis()->SetTitleSize(0.035);
   // Graph_Graph011->GetZaxis()->SetTitleOffset(1);
   // Graph_Graph011->GetZaxis()->SetTitleFont(42);
   // graph->SetHistogram(Graph_Graph011);
   
   // graph->Draw("f");
   
   // Double_t Graph1_fx12[161] = {
   // 4.837696e-09,
   // 4.863095e-09,
   // 4.939104e-09,
   // 4.994048e-09,
   // 5.035624e-09,
   // 5.125e-09,
   // 5.127849e-09,
   // 5.214835e-09,
   // 5.255952e-09,
   // 5.298138e-09,
   // 5.377898e-09,
   // 5.386905e-09,
   // 5.453256e-09,
   // 5.517857e-09,
   // 5.525769e-09,
   // 5.594046e-09,
   // 5.64881e-09,
   // 5.659532e-09,
   // 5.721036e-09,
   // 5.779762e-09,
   // 5.779798e-09,
   // 5.834367e-09,
   // 5.885944e-09,
   // 5.910714e-09,
   // 5.933896e-09,
   // 5.978053e-09,
   // 6.018763e-09,
   // 6.041667e-09,
   // 6.055516e-09,
   // 6.087946e-09,
   // 6.116251e-09,
   // 6.140107e-09,
   // 6.15922e-09,
   // 6.172619e-09,
   // 6.173031e-09,
   // 6.181056e-09,
   // 6.182937e-09,
   // 6.178079e-09,
   // 6.172619e-09,
   // 6.165497e-09,
   // 6.144165e-09,
   // 6.113011e-09,
   // 6.070677e-09,
   // 6.041667e-09,
   // 6.014609e-09,
   // 5.910714e-09,
   // 5.779762e-09,
   // 5.64881e-09,
   // 5.517857e-09,
   // 5.386905e-09,
   // 5.255952e-09,
   // 5.125e-09,
   // 4.994048e-09,
   // 4.863095e-09,
   // 4.732143e-09,
   // 4.601191e-09,
   // 4.470238e-09,
   // 4.339286e-09,
   // 4.208333e-09,
   // 4.077381e-09,
   // 3.946429e-09,
   // 3.815476e-09,
   // 3.684524e-09,
   // 3.553571e-09,
   // 3.422619e-09,
   // 3.291667e-09,
   // 3.160714e-09,
   // 3.029762e-09,
   // 2.89881e-09,
   // 2.767857e-09,
   // 2.636905e-09,
   // 2.505952e-09,
   // 2.375e-09,
   // 2.244048e-09,
   // 2.113095e-09,
   // 1.982143e-09,
   // 1.85119e-09,
   // 1.720238e-09,
   // 1.589286e-09,
   // 1.458333e-09,
   // 1.34569e-09,
   // 1.327381e-09,
   // 1.293176e-09,
   // 1.249939e-09,
   // 1.213096e-09,
   // 1.196429e-09,
   // 1.183737e-09,
   // 1.161069e-09,
   // 1.14261e-09,
   // 1.128056e-09,
   // 1.117088e-09,
   // 1.109403e-09,
   // 1.104792e-09,
   // 1.103074e-09,
   // 1.104002e-09,
   // 1.107449e-09,
   // 1.113238e-09,
   // 1.121266e-09,
   // 1.131394e-09,
   // 1.143484e-09,
   // 1.15747e-09,
   // 1.173247e-09,
   // 1.190706e-09,
   // 1.196429e-09,
   // 1.211803e-09,
   // 1.235535e-09,
   // 1.260964e-09,
   // 1.28805e-09,
   // 1.316713e-09,
   // 1.327381e-09,
   // 1.34987e-09,
   // 1.386342e-09,
   // 1.424445e-09,
   // 1.458333e-09,
   // 1.464995e-09,
   // 1.512718e-09,
   // 1.562103e-09,
   // 1.589286e-09,
   // 1.617086e-09,
   // 1.678399e-09,
   // 1.720238e-09,
   // 1.745238e-09,
   // 1.821439e-09,
   // 1.85119e-09,
   // 1.908749e-09,
   // 1.982143e-09,
   // 2.008371e-09,
   // 2.113095e-09,
   // 2.128798e-09,
   // 2.244048e-09,
   // 2.285128e-09,
   // 2.375e-09,
   // 2.505952e-09,
   // 2.510272e-09,
   // 2.636905e-09,
   // 2.767857e-09,
   // 2.89881e-09,
   // 3.029762e-09,
   // 3.160714e-09,
   // 3.291667e-09,
   // 3.387336e-09,
   // 3.422619e-09,
   // 3.553571e-09,
   // 3.675958e-09,
   // 3.684524e-09,
   // 3.815476e-09,
   // 3.886699e-09,
   // 3.946429e-09,
   // 4.065829e-09,
   // 4.077381e-09,
   // 4.208333e-09,
   // 4.222517e-09,
   // 4.339286e-09,
   // 4.364195e-09,
   // 4.470238e-09,
   // 4.494836e-09,
   // 4.601191e-09,
   // 4.616578e-09,
   // 4.730715e-09,
   // 4.732143e-09,
   // 4.837696e-09};
   // Double_t Graph1_fy12[161] = {
   // 5.125e-10,
   // 5.081672e-10,
   // 4.946429e-10,
   // 4.84645e-10,
   // 4.767857e-10,
   // 4.594989e-10,
   // 4.589286e-10,
   // 4.410714e-10,
   // 4.324012e-10,
   // 4.232143e-10,
   // 4.053571e-10,
   // 4.032771e-10,
   // 3.875e-10,
   // 3.716383e-10,
   // 3.696429e-10,
   // 3.517857e-10,
   // 3.369119e-10,
   // 3.339286e-10,
   // 3.160714e-10,
   // 2.982254e-10,
   // 2.982143e-10,
   // 2.803571e-10,
   // 2.625e-10,
   // 2.533681e-10,
   // 2.446429e-10,
   // 2.267857e-10,
   // 2.089286e-10,
   // 1.97878e-10,
   // 1.910714e-10,
   // 1.732143e-10,
   // 1.553571e-10,
   // 1.375e-10,
   // 1.196429e-10,
   // 1.023273e-10,
   // 1.017857e-10,
   // 8.392857e-11,
   // 6.607143e-11,
   // 4.821429e-11,
   // 4.033954e-11,
   // 3.035714e-11,
   // 1.25e-11,
   // -5.357143e-12,
   // -2.321429e-11,
   // -3.261218e-11,
   // -4.107143e-11,
   // -4.174634e-11,
   // -4.25078e-11,
   // -4.318491e-11,
   // -4.378983e-11,
   // -4.433115e-11,
   // -4.48172e-11,
   // -4.525403e-11,
   // -4.56467e-11,
   // -4.599972e-11,
   // -4.631689e-11,
   // -4.660075e-11,
   // -4.685429e-11,
   // -4.707901e-11,
   // -4.727672e-11,
   // -4.744874e-11,
   // -4.759589e-11,
   // -4.771879e-11,
   // -4.781743e-11,
   // -4.789194e-11,
   // -4.794183e-11,
   // -4.796617e-11,
   // -4.796369e-11,
   // -4.793239e-11,
   // -4.786998e-11,
   // -4.777301e-11,
   // -4.763703e-11,
   // -4.745651e-11,
   // -4.722382e-11,
   // -4.692887e-11,
   // -4.655802e-11,
   // -4.609297e-11,
   // -4.550684e-11,
   // -4.476207e-11,
   // -4.380097e-11,
   // -4.253361e-11,
   // -4.107143e-11,
   // -3.532993e-11,
   // -2.321429e-11,
   // -5.357143e-12,
   // 1.25e-11,
   // 2.208371e-11,
   // 3.035714e-11,
   // 4.821429e-11,
   // 6.607143e-11,
   // 8.392857e-11,
   // 1.017857e-10,
   // 1.196429e-10,
   // 1.375e-10,
   // 1.553571e-10,
   // 1.732143e-10,
   // 1.910714e-10,
   // 2.089286e-10,
   // 2.267857e-10,
   // 2.446429e-10,
   // 2.625e-10,
   // 2.803571e-10,
   // 2.982143e-10,
   // 3.160714e-10,
   // 3.214299e-10,
   // 3.339286e-10,
   // 3.517857e-10,
   // 3.696429e-10,
   // 3.875e-10,
   // 4.053571e-10,
   // 4.116798e-10,
   // 4.232143e-10,
   // 4.410714e-10,
   // 4.589286e-10,
   // 4.741992e-10,
   // 4.767857e-10,
   // 4.946429e-10,
   // 5.125e-10,
   // 5.220171e-10,
   // 5.303571e-10,
   // 5.482143e-10,
   // 5.600564e-10,
   // 5.660714e-10,
   // 5.839286e-10,
   // 5.907278e-10,
   // 6.017857e-10,
   // 6.155655e-10,
   // 6.196429e-10,
   // 6.355613e-10,
   // 6.375e-10,
   // 6.51439e-10,
   // 6.553571e-10,
   // 6.637637e-10,
   // 6.730001e-10,
   // 6.732143e-10,
   // 6.793823e-10,
   // 6.832686e-10,
   // 6.848653e-10,
   // 6.843456e-10,
   // 6.818738e-10,
   // 6.775775e-10,
   // 6.732143e-10,
   // 6.715822e-10,
   // 6.639168e-10,
   // 6.553571e-10,
   // 6.547494e-10,
   // 6.440483e-10,
   // 6.375e-10,
   // 6.319281e-10,
   // 6.196429e-10,
   // 6.18434e-10,
   // 6.035241e-10,
   // 6.017857e-10,
   // 5.872373e-10,
   // 5.839286e-10,
   // 5.695952e-10,
   // 5.660714e-10,
   // 5.505751e-10,
   // 5.482143e-10,
   // 5.303571e-10,
   // 5.301294e-10,
   // 5.125e-10};
   // graph = new TGraph(161,Graph1_fx12,Graph1_fy12);
   // graph->SetName("Graph1");
   // graph->SetTitle("Graph");

   // ci = TColor::GetColor("#54ba90");
   // graph->SetFillColor(ci);
   // graph->SetFillStyle(0);

   // ci = TColor::GetColor("#7772df");
   // graph->SetLineColor(ci);
   // graph->SetLineWidth(2);
   
   // TH1F *Graph_Graph112 = new TH1F("Graph_Graph112","Graph",161,5.950875e-10,6.690924e-09);
   // Graph_Graph112->SetMinimum(-1.212493e-10);
   // Graph_Graph112->SetMaximum(7.581485e-10);
   // Graph_Graph112->SetDirectory(0);
   // Graph_Graph112->SetStats(0);

   // ci = TColor::GetColor("#000099");
   // Graph_Graph112->SetLineColor(ci);
   // Graph_Graph112->GetXaxis()->SetLabelFont(42);
   // Graph_Graph112->GetXaxis()->SetLabelSize(0.035);
   // Graph_Graph112->GetXaxis()->SetTitleSize(0.035);
   // Graph_Graph112->GetXaxis()->SetTitleOffset(1.0);
   // Graph_Graph112->GetXaxis()->SetTitleFont(42);
   // Graph_Graph112->GetYaxis()->SetLabelFont(42);
   // Graph_Graph112->GetYaxis()->SetLabelOffset(0.01);
   // Graph_Graph112->GetYaxis()->SetLabelSize(0.035);
   // Graph_Graph112->GetYaxis()->SetTitleSize(0.035);
   // Graph_Graph112->GetYaxis()->SetTitleFont(42);
   // Graph_Graph112->GetZaxis()->SetLabelFont(42);
   // Graph_Graph112->GetZaxis()->SetLabelSize(0.035);
   // Graph_Graph112->GetZaxis()->SetTitleSize(0.035);
   // Graph_Graph112->GetZaxis()->SetTitleOffset(1);
   // Graph_Graph112->GetZaxis()->SetTitleFont(42);
   // graph->SetHistogram(Graph_Graph112);
   
   // graph->Draw("l");
   
   // Double_t Graph2_fx13[133] = {
   // 4.470238e-09,
   // 4.519836e-09,
   // 4.601191e-09,
   // 4.620167e-09,
   // 4.713366e-09,
   // 4.732143e-09,
   // 4.800178e-09,
   // 4.863095e-09,
   // 4.88228e-09,
   // 4.958614e-09,
   // 4.994048e-09,
   // 5.030322e-09,
   // 5.097368e-09,
   // 5.125e-09,
   // 5.159769e-09,
   // 5.217645e-09,
   // 5.255952e-09,
   // 5.271271e-09,
   // 5.319878e-09,
   // 5.364385e-09,
   // 5.386905e-09,
   // 5.404049e-09,
   // 5.438473e-09,
   // 5.468103e-09,
   // 5.49249e-09,
   // 5.511132e-09,
   // 5.517857e-09,
   // 5.523474e-09,
   // 5.528949e-09,
   // 5.527149e-09,
   // 5.517857e-09,
   // 5.517177e-09,
   // 5.4976e-09,
   // 5.467391e-09,
   // 5.425007e-09,
   // 5.386905e-09,
   // 5.367914e-09,
   // 5.292285e-09,
   // 5.255952e-09,
   // 5.125e-09,
   // 4.994048e-09,
   // 4.863095e-09,
   // 4.732143e-09,
   // 4.601191e-09,
   // 4.470238e-09,
   // 4.339286e-09,
   // 4.208333e-09,
   // 4.077381e-09,
   // 3.946429e-09,
   // 3.815476e-09,
   // 3.684524e-09,
   // 3.553571e-09,
   // 3.422619e-09,
   // 3.291667e-09,
   // 3.160714e-09,
   // 3.029762e-09,
   // 2.89881e-09,
   // 2.767857e-09,
   // 2.636905e-09,
   // 2.505952e-09,
   // 2.375e-09,
   // 2.244048e-09,
   // 2.113095e-09,
   // 1.982143e-09,
   // 1.85119e-09,
   // 1.720238e-09,
   // 1.709174e-09,
   // 1.637496e-09,
   // 1.589286e-09,
   // 1.577394e-09,
   // 1.531276e-09,
   // 1.492429e-09,
   // 1.460204e-09,
   // 1.458333e-09,
   // 1.437148e-09,
   // 1.419249e-09,
   // 1.405969e-09,
   // 1.396941e-09,
   // 1.391888e-09,
   // 1.390525e-09,
   // 1.392685e-09,
   // 1.398104e-09,
   // 1.406603e-09,
   // 1.418051e-09,
   // 1.432238e-09,
   // 1.449066e-09,
   // 1.458333e-09,
   // 1.469924e-09,
   // 1.494939e-09,
   // 1.522593e-09,
   // 1.552757e-09,
   // 1.585338e-09,
   // 1.589286e-09,
   // 1.625189e-09,
   // 1.668298e-09,
   // 1.713906e-09,
   // 1.720238e-09,
   // 1.769006e-09,
   // 1.827886e-09,
   // 1.85119e-09,
   // 1.89646e-09,
   // 1.972369e-09,
   // 1.982143e-09,
   // 2.065086e-09,
   // 2.113095e-09,
   // 2.174531e-09,
   // 2.244048e-09,
   // 2.313182e-09,
   // 2.375e-09,
   // 2.505952e-09,
   // 2.506918e-09,
   // 2.636905e-09,
   // 2.767857e-09,
   // 2.89881e-09,
   // 3.029762e-09,
   // 3.160714e-09,
   // 3.291667e-09,
   // 3.422619e-09,
   // 3.427272e-09,
   // 3.553571e-09,
   // 3.677776e-09,
   // 3.684524e-09,
   // 3.815476e-09,
   // 3.866761e-09,
   // 3.946429e-09,
   // 4.027374e-09,
   // 4.077381e-09,
   // 4.168734e-09,
   // 4.208333e-09,
   // 4.296011e-09,
   // 4.339286e-09,
   // 4.412258e-09,
   // 4.470238e-09};
   // Double_t Graph2_fy13[133] = {
   // 4.317059e-10,
   // 4.232143e-10,
   // 4.088784e-10,
   // 4.053571e-10,
   // 3.875e-10,
   // 3.83777e-10,
   // 3.696429e-10,
   // 3.560947e-10,
   // 3.517857e-10,
   // 3.339286e-10,
   // 3.25275e-10,
   // 3.160714e-10,
   // 2.982143e-10,
   // 2.904562e-10,
   // 2.803571e-10,
   // 2.625e-10,
   // 2.498607e-10,
   // 2.446429e-10,
   // 2.267857e-10,
   // 2.089286e-10,
   // 1.989142e-10,
   // 1.910714e-10,
   // 1.732143e-10,
   // 1.553571e-10,
   // 1.375e-10,
   // 1.196429e-10,
   // 1.100274e-10,
   // 1.017857e-10,
   // 8.392857e-11,
   // 6.607143e-11,
   // 4.938892e-11,
   // 4.821429e-11,
   // 3.035714e-11,
   // 1.25e-11,
   // -5.357143e-12,
   // -1.746386e-11,
   // -2.321429e-11,
   // -4.107143e-11,
   // -4.12364e-11,
   // -4.178407e-11,
   // -4.227638e-11,
   // -4.271898e-11,
   // -4.311664e-11,
   // -4.347253e-11,
   // -4.379041e-11,
   // -4.407214e-11,
   // -4.432003e-11,
   // -4.453569e-11,
   // -4.472019e-11,
   // -4.487428e-11,
   // -4.499795e-11,
   // -4.509136e-11,
   // -4.515392e-11,
   // -4.518442e-11,
   // -4.518131e-11,
   // -4.514208e-11,
   // -4.506383e-11,
   // -4.494226e-11,
   // -4.477177e-11,
   // -4.454543e-11,
   // -4.425371e-11,
   // -4.38839e-11,
   // -4.341895e-11,
   // -4.283589e-11,
   // -4.210103e-11,
   // -4.116728e-11,
   // -4.107143e-11,
   // -2.321429e-11,
   // -9.261634e-12,
   // -5.357143e-12,
   // 1.25e-11,
   // 3.035714e-11,
   // 4.821429e-11,
   // 4.949951e-11,
   // 6.607143e-11,
   // 8.392857e-11,
   // 1.017857e-10,
   // 1.196429e-10,
   // 1.375e-10,
   // 1.553571e-10,
   // 1.732143e-10,
   // 1.910714e-10,
   // 2.089286e-10,
   // 2.267857e-10,
   // 2.446429e-10,
   // 2.625e-10,
   // 2.710807e-10,
   // 2.803571e-10,
   // 2.982143e-10,
   // 3.160714e-10,
   // 3.339286e-10,
   // 3.517857e-10,
   // 3.538133e-10,
   // 3.696429e-10,
   // 3.875e-10,
   // 4.053571e-10,
   // 4.077197e-10,
   // 4.232143e-10,
   // 4.410714e-10,
   // 4.478458e-10,
   // 4.589286e-10,
   // 4.767857e-10,
   // 4.79005e-10,
   // 4.946429e-10,
   // 5.033902e-10,
   // 5.125e-10,
   // 5.224971e-10,
   // 5.303571e-10,
   // 5.37185e-10,
   // 5.481569e-10,
   // 5.482143e-10,
   // 5.557428e-10,
   // 5.604601e-10,
   // 5.625508e-10,
   // 5.622215e-10,
   // 5.596657e-10,
   // 5.550418e-10,
   // 5.485104e-10,
   // 5.482143e-10,
   // 5.400149e-10,
   // 5.303571e-10,
   // 5.298217e-10,
   // 5.178013e-10,
   // 5.125e-10,
   // 5.040863e-10,
   // 4.946429e-10,
   // 4.886698e-10,
   // 4.767857e-10,
   // 4.715086e-10,
   // 4.589286e-10,
   // 4.525531e-10,
   // 4.410714e-10,
   // 4.317059e-10};
   // TGraph* graph = new TGraph(133,Graph2_fx13,Graph2_fy13);
   // graph->SetName("Graph2");
   // graph->SetTitle("Graph");

   // ci = TColor::GetColor("#f9fcff");
   // graph->SetFillColor(ci);
   
   // TH1F *Graph_Graph213 = new TH1F("Graph_Graph213","Graph",133,9.766827e-10,5.942792e-09);
   // Graph_Graph213->SetMinimum(-1.059579e-10);
   // Graph_Graph213->SetMaximum(6.233243e-10);
   // Graph_Graph213->SetDirectory(0);
   // Graph_Graph213->SetStats(0);

   // ci = TColor::GetColor("#000099");
   // Graph_Graph213->SetLineColor(ci);
   // Graph_Graph213->GetXaxis()->SetLabelFont(42);
   // Graph_Graph213->GetXaxis()->SetLabelSize(0.035);
   // Graph_Graph213->GetXaxis()->SetTitleSize(0.035);
   // Graph_Graph213->GetXaxis()->SetTitleOffset(1.0);
   // Graph_Graph213->GetXaxis()->SetTitleFont(42);
   // Graph_Graph213->GetYaxis()->SetLabelFont(42);
   // Graph_Graph213->GetYaxis()->SetLabelOffset(0.01);
   // Graph_Graph213->GetYaxis()->SetLabelSize(0.035);
   // Graph_Graph213->GetYaxis()->SetTitleSize(0.035);
   // Graph_Graph213->GetYaxis()->SetTitleFont(42);
   // Graph_Graph213->GetZaxis()->SetLabelFont(42);
   // Graph_Graph213->GetZaxis()->SetLabelSize(0.035);
   // Graph_Graph213->GetZaxis()->SetTitleSize(0.035);
   // Graph_Graph213->GetZaxis()->SetTitleOffset(1);
   // Graph_Graph213->GetZaxis()->SetTitleFont(42);
   // graph->SetHistogram(Graph_Graph213);
   
   // graph->Draw("f");
   
   // Double_t Graph3_fx14[133] = {
   // 4.470238e-09,
   // 4.519836e-09,
   // 4.601191e-09,
   // 4.620167e-09,
   // 4.713366e-09,
   // 4.732143e-09,
   // 4.800178e-09,
   // 4.863095e-09,
   // 4.88228e-09,
   // 4.958614e-09,
   // 4.994048e-09,
   // 5.030322e-09,
   // 5.097368e-09,
   // 5.125e-09,
   // 5.159769e-09,
   // 5.217645e-09,
   // 5.255952e-09,
   // 5.271271e-09,
   // 5.319878e-09,
   // 5.364385e-09,
   // 5.386905e-09,
   // 5.404049e-09,
   // 5.438473e-09,
   // 5.468103e-09,
   // 5.49249e-09,
   // 5.511132e-09,
   // 5.517857e-09,
   // 5.523474e-09,
   // 5.528949e-09,
   // 5.527149e-09,
   // 5.517857e-09,
   // 5.517177e-09,
   // 5.4976e-09,
   // 5.467391e-09,
   // 5.425007e-09,
   // 5.386905e-09,
   // 5.367914e-09,
   // 5.292285e-09,
   // 5.255952e-09,
   // 5.125e-09,
   // 4.994048e-09,
   // 4.863095e-09,
   // 4.732143e-09,
   // 4.601191e-09,
   // 4.470238e-09,
   // 4.339286e-09,
   // 4.208333e-09,
   // 4.077381e-09,
   // 3.946429e-09,
   // 3.815476e-09,
   // 3.684524e-09,
   // 3.553571e-09,
   // 3.422619e-09,
   // 3.291667e-09,
   // 3.160714e-09,
   // 3.029762e-09,
   // 2.89881e-09,
   // 2.767857e-09,
   // 2.636905e-09,
   // 2.505952e-09,
   // 2.375e-09,
   // 2.244048e-09,
   // 2.113095e-09,
   // 1.982143e-09,
   // 1.85119e-09,
   // 1.720238e-09,
   // 1.709174e-09,
   // 1.637496e-09,
   // 1.589286e-09,
   // 1.577394e-09,
   // 1.531276e-09,
   // 1.492429e-09,
   // 1.460204e-09,
   // 1.458333e-09,
   // 1.437148e-09,
   // 1.419249e-09,
   // 1.405969e-09,
   // 1.396941e-09,
   // 1.391888e-09,
   // 1.390525e-09,
   // 1.392685e-09,
   // 1.398104e-09,
   // 1.406603e-09,
   // 1.418051e-09,
   // 1.432238e-09,
   // 1.449066e-09,
   // 1.458333e-09,
   // 1.469924e-09,
   // 1.494939e-09,
   // 1.522593e-09,
   // 1.552757e-09,
   // 1.585338e-09,
   // 1.589286e-09,
   // 1.625189e-09,
   // 1.668298e-09,
   // 1.713906e-09,
   // 1.720238e-09,
   // 1.769006e-09,
   // 1.827886e-09,
   // 1.85119e-09,
   // 1.89646e-09,
   // 1.972369e-09,
   // 1.982143e-09,
   // 2.065086e-09,
   // 2.113095e-09,
   // 2.174531e-09,
   // 2.244048e-09,
   // 2.313182e-09,
   // 2.375e-09,
   // 2.505952e-09,
   // 2.506918e-09,
   // 2.636905e-09,
   // 2.767857e-09,
   // 2.89881e-09,
   // 3.029762e-09,
   // 3.160714e-09,
   // 3.291667e-09,
   // 3.422619e-09,
   // 3.427272e-09,
   // 3.553571e-09,
   // 3.677776e-09,
   // 3.684524e-09,
   // 3.815476e-09,
   // 3.866761e-09,
   // 3.946429e-09,
   // 4.027374e-09,
   // 4.077381e-09,
   // 4.168734e-09,
   // 4.208333e-09,
   // 4.296011e-09,
   // 4.339286e-09,
   // 4.412258e-09,
   // 4.470238e-09};
   // Double_t Graph3_fy14[133] = {
   // 4.317059e-10,
   // 4.232143e-10,
   // 4.088784e-10,
   // 4.053571e-10,
   // 3.875e-10,
   // 3.83777e-10,
   // 3.696429e-10,
   // 3.560947e-10,
   // 3.517857e-10,
   // 3.339286e-10,
   // 3.25275e-10,
   // 3.160714e-10,
   // 2.982143e-10,
   // 2.904562e-10,
   // 2.803571e-10,
   // 2.625e-10,
   // 2.498607e-10,
   // 2.446429e-10,
   // 2.267857e-10,
   // 2.089286e-10,
   // 1.989142e-10,
   // 1.910714e-10,
   // 1.732143e-10,
   // 1.553571e-10,
   // 1.375e-10,
   // 1.196429e-10,
   // 1.100274e-10,
   // 1.017857e-10,
   // 8.392857e-11,
   // 6.607143e-11,
   // 4.938892e-11,
   // 4.821429e-11,
   // 3.035714e-11,
   // 1.25e-11,
   // -5.357143e-12,
   // -1.746386e-11,
   // -2.321429e-11,
   // -4.107143e-11,
   // -4.12364e-11,
   // -4.178407e-11,
   // -4.227638e-11,
   // -4.271898e-11,
   // -4.311664e-11,
   // -4.347253e-11,
   // -4.379041e-11,
   // -4.407214e-11,
   // -4.432003e-11,
   // -4.453569e-11,
   // -4.472019e-11,
   // -4.487428e-11,
   // -4.499795e-11,
   // -4.509136e-11,
   // -4.515392e-11,
   // -4.518442e-11,
   // -4.518131e-11,
   // -4.514208e-11,
   // -4.506383e-11,
   // -4.494226e-11,
   // -4.477177e-11,
   // -4.454543e-11,
   // -4.425371e-11,
   // -4.38839e-11,
   // -4.341895e-11,
   // -4.283589e-11,
   // -4.210103e-11,
   // -4.116728e-11,
   // -4.107143e-11,
   // -2.321429e-11,
   // -9.261634e-12,
   // -5.357143e-12,
   // 1.25e-11,
   // 3.035714e-11,
   // 4.821429e-11,
   // 4.949951e-11,
   // 6.607143e-11,
   // 8.392857e-11,
   // 1.017857e-10,
   // 1.196429e-10,
   // 1.375e-10,
   // 1.553571e-10,
   // 1.732143e-10,
   // 1.910714e-10,
   // 2.089286e-10,
   // 2.267857e-10,
   // 2.446429e-10,
   // 2.625e-10,
   // 2.710807e-10,
   // 2.803571e-10,
   // 2.982143e-10,
   // 3.160714e-10,
   // 3.339286e-10,
   // 3.517857e-10,
   // 3.538133e-10,
   // 3.696429e-10,
   // 3.875e-10,
   // 4.053571e-10,
   // 4.077197e-10,
   // 4.232143e-10,
   // 4.410714e-10,
   // 4.478458e-10,
   // 4.589286e-10,
   // 4.767857e-10,
   // 4.79005e-10,
   // 4.946429e-10,
   // 5.033902e-10,
   // 5.125e-10,
   // 5.224971e-10,
   // 5.303571e-10,
   // 5.37185e-10,
   // 5.481569e-10,
   // 5.482143e-10,
   // 5.557428e-10,
   // 5.604601e-10,
   // 5.625508e-10,
   // 5.622215e-10,
   // 5.596657e-10,
   // 5.550418e-10,
   // 5.485104e-10,
   // 5.482143e-10,
   // 5.400149e-10,
   // 5.303571e-10,
   // 5.298217e-10,
   // 5.178013e-10,
   // 5.125e-10,
   // 5.040863e-10,
   // 4.946429e-10,
   // 4.886698e-10,
   // 4.767857e-10,
   // 4.715086e-10,
   // 4.589286e-10,
   // 4.525531e-10,
   // 4.410714e-10,
   // 4.317059e-10};
   // TGraph* graph = new TGraph(133,Graph3_fx14,Graph3_fy14);
   // graph->SetName("Graph3");
   // graph->SetTitle("Graph");

   // ci = TColor::GetColor("#9ebd6d");
   // graph->SetFillColor(ci);
   // graph->SetFillStyle(0);

   // ci = TColor::GetColor("#6c68dd");
   // graph->SetLineColor(ci);
   // graph->SetLineWidth(2);
   
   // TH1F *Graph_Graph314 = new TH1F("Graph_Graph314","Graph",133,9.766827e-10,5.942792e-09);
   // Graph_Graph314->SetMinimum(-1.059579e-10);
   // Graph_Graph314->SetMaximum(6.233243e-10);
   // Graph_Graph314->SetDirectory(0);
   // Graph_Graph314->SetStats(0);

   // ci = TColor::GetColor("#000099");
   // Graph_Graph314->SetLineColor(ci);
   // Graph_Graph314->GetXaxis()->SetLabelFont(42);
   // Graph_Graph314->GetXaxis()->SetLabelSize(0.035);
   // Graph_Graph314->GetXaxis()->SetTitleSize(0.035);
   // Graph_Graph314->GetXaxis()->SetTitleOffset(1.0);
   // Graph_Graph314->GetXaxis()->SetTitleFont(42);
   // Graph_Graph314->GetYaxis()->SetLabelFont(42);
   // Graph_Graph314->GetYaxis()->SetLabelOffset(0.01);
   // Graph_Graph314->GetYaxis()->SetLabelSize(0.035);
   // Graph_Graph314->GetYaxis()->SetTitleSize(0.035);
   // Graph_Graph314->GetYaxis()->SetTitleFont(42);
   // Graph_Graph314->GetZaxis()->SetLabelFont(42);
   // Graph_Graph314->GetZaxis()->SetLabelSize(0.035);
   // Graph_Graph314->GetZaxis()->SetTitleSize(0.035);
   // Graph_Graph314->GetZaxis()->SetTitleOffset(1);
   // Graph_Graph314->GetZaxis()->SetTitleFont(42);
   // graph->SetHistogram(Graph_Graph314);
   
   // graph->Draw("l");
   
   Double_t Graph4_fx15[107] = {
   3.946429e-09,
   4.039739e-09,
   4.077381e-09,
   4.153719e-09,
   4.208333e-09,
   4.256241e-09,
   4.339286e-09,
   4.349812e-09,
   4.433605e-09,
   4.470238e-09,
   4.510507e-09,
   4.5808e-09,
   4.601191e-09,
   4.644002e-09,
   4.701298e-09,
   4.732143e-09,
   4.752455e-09,
   4.796883e-09,
   4.835647e-09,
   4.863095e-09,
   4.86815e-09,
   4.893151e-09,
   4.911153e-09,
   4.921711e-09,
   4.923866e-09,
   4.916807e-09,
   4.899359e-09,
   4.870124e-09,
   4.863095e-09,
   4.825578e-09,
   4.764334e-09,
   4.732143e-09,
   4.680785e-09,
   4.601191e-09,
   4.568431e-09,
   4.470238e-09,
   4.339286e-09,
   4.208333e-09,
   4.077381e-09,
   3.946429e-09,
   3.815476e-09,
   3.684524e-09,
   3.553571e-09,
   3.422619e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.767857e-09,
   2.636905e-09,
   2.505952e-09,
   2.375e-09,
   2.244048e-09,
   2.150119e-09,
   2.113095e-09,
   2.040095e-09,
   1.982143e-09,
   1.954091e-09,
   1.887579e-09,
   1.85119e-09,
   1.834167e-09,
   1.79416e-09,
   1.761914e-09,
   1.736918e-09,
   1.720238e-09,
   1.718916e-09,
   1.708709e-09,
   1.703631e-09,
   1.70341e-09,
   1.707786e-09,
   1.716454e-09,
   1.720238e-09,
   1.730657e-09,
   1.750012e-09,
   1.773696e-09,
   1.801485e-09,
   1.833171e-09,
   1.85119e-09,
   1.871708e-09,
   1.91772e-09,
   1.967803e-09,
   1.982143e-09,
   2.029562e-09,
   2.098754e-09,
   2.113095e-09,
   2.185329e-09,
   2.244048e-09,
   2.289418e-09,
   2.375e-09,
   2.42692e-09,
   2.505952e-09,
   2.634863e-09,
   2.636905e-09,
   2.767857e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.316681e-09,
   3.422619e-09,
   3.553571e-09,
   3.577657e-09,
   3.684524e-09,
   3.760397e-09,
   3.815476e-09,
   3.910735e-09,
   3.946429e-09};
   Double_t Graph4_fy15[107] = {
   3.829159e-10,
   3.696429e-10,
   3.640822e-10,
   3.517857e-10,
   3.426059e-10,
   3.339286e-10,
   3.182033e-10,
   3.160714e-10,
   2.982143e-10,
   2.899669e-10,
   2.803571e-10,
   2.625e-10,
   2.56939e-10,
   2.446429e-10,
   2.267857e-10,
   2.162228e-10,
   2.089286e-10,
   1.910714e-10,
   1.732143e-10,
   1.582324e-10,
   1.553571e-10,
   1.375e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   6.607143e-11,
   4.821429e-11,
   3.035714e-11,
   2.738504e-11,
   1.25e-11,
   -5.357143e-12,
   -1.256579e-11,
   -2.321429e-11,
   -3.618537e-11,
   -4.107143e-11,
   -4.134681e-11,
   -4.167403e-11,
   -4.196193e-11,
   -4.22124e-11,
   -4.242668e-11,
   -4.260564e-11,
   -4.274927e-11,
   -4.285777e-11,
   -4.293042e-11,
   -4.296585e-11,
   -4.296224e-11,
   -4.291667e-11,
   -4.28258e-11,
   -4.268459e-11,
   -4.248659e-11,
   -4.222372e-11,
   -4.18849e-11,
   -4.14554e-11,
   -4.107143e-11,
   -3.562742e-11,
   -2.321429e-11,
   -1.17468e-11,
   -5.357143e-12,
   1.25e-11,
   2.411636e-11,
   3.035714e-11,
   4.821429e-11,
   6.607143e-11,
   8.392857e-11,
   1.002946e-10,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.732143e-10,
   1.910714e-10,
   1.96393e-10,
   2.089286e-10,
   2.267857e-10,
   2.446429e-10,
   2.625e-10,
   2.803571e-10,
   2.894558e-10,
   2.982143e-10,
   3.160714e-10,
   3.339286e-10,
   3.386859e-10,
   3.517857e-10,
   3.696429e-10,
   3.731335e-10,
   3.875e-10,
   3.985625e-10,
   4.053571e-10,
   4.175559e-10,
   4.232143e-10,
   4.314544e-10,
   4.410714e-10,
   4.412178e-10,
   4.472178e-10,
   4.50105e-10,
   4.501125e-10,
   4.475009e-10,
   4.424642e-10,
   4.410714e-10,
   4.349951e-10,
   4.253561e-10,
   4.232143e-10,
   4.134172e-10,
   4.053571e-10,
   3.993078e-10,
   3.875e-10,
   3.829159e-10};
   TGraph* graph = new TGraph(107,Graph4_fx15,Graph4_fy15);
   graph->SetName("Graph4");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#e5f2ff");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph415 = new TH1F("Graph_Graph415","Graph",107,1.381364e-09,5.245911e-09);
   Graph_Graph415->SetMinimum(-9.227369e-11);
   Graph_Graph415->SetMaximum(4.994204e-10);
   Graph_Graph415->SetDirectory(0);
   Graph_Graph415->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph415->SetLineColor(ci);
   Graph_Graph415->GetXaxis()->SetLabelFont(42);
   Graph_Graph415->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph415->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph415->GetXaxis()->SetTitleOffset(1.0);
   Graph_Graph415->GetXaxis()->SetTitleFont(42);
   Graph_Graph415->GetYaxis()->SetLabelFont(42);
   Graph_Graph415->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph415->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph415->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph415->GetYaxis()->SetTitleFont(42);
   Graph_Graph415->GetZaxis()->SetLabelFont(42);
   Graph_Graph415->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph415->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph415->GetZaxis()->SetTitleOffset(1);
   Graph_Graph415->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph415);
   
   graph->Draw("f");
   
   Double_t Graph5_fx16[107] = {
   3.946429e-09,
   4.039739e-09,
   4.077381e-09,
   4.153719e-09,
   4.208333e-09,
   4.256241e-09,
   4.339286e-09,
   4.349812e-09,
   4.433605e-09,
   4.470238e-09,
   4.510507e-09,
   4.5808e-09,
   4.601191e-09,
   4.644002e-09,
   4.701298e-09,
   4.732143e-09,
   4.752455e-09,
   4.796883e-09,
   4.835647e-09,
   4.863095e-09,
   4.86815e-09,
   4.893151e-09,
   4.911153e-09,
   4.921711e-09,
   4.923866e-09,
   4.916807e-09,
   4.899359e-09,
   4.870124e-09,
   4.863095e-09,
   4.825578e-09,
   4.764334e-09,
   4.732143e-09,
   4.680785e-09,
   4.601191e-09,
   4.568431e-09,
   4.470238e-09,
   4.339286e-09,
   4.208333e-09,
   4.077381e-09,
   3.946429e-09,
   3.815476e-09,
   3.684524e-09,
   3.553571e-09,
   3.422619e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.767857e-09,
   2.636905e-09,
   2.505952e-09,
   2.375e-09,
   2.244048e-09,
   2.150119e-09,
   2.113095e-09,
   2.040095e-09,
   1.982143e-09,
   1.954091e-09,
   1.887579e-09,
   1.85119e-09,
   1.834167e-09,
   1.79416e-09,
   1.761914e-09,
   1.736918e-09,
   1.720238e-09,
   1.718916e-09,
   1.708709e-09,
   1.703631e-09,
   1.70341e-09,
   1.707786e-09,
   1.716454e-09,
   1.720238e-09,
   1.730657e-09,
   1.750012e-09,
   1.773696e-09,
   1.801485e-09,
   1.833171e-09,
   1.85119e-09,
   1.871708e-09,
   1.91772e-09,
   1.967803e-09,
   1.982143e-09,
   2.029562e-09,
   2.098754e-09,
   2.113095e-09,
   2.185329e-09,
   2.244048e-09,
   2.289418e-09,
   2.375e-09,
   2.42692e-09,
   2.505952e-09,
   2.634863e-09,
   2.636905e-09,
   2.767857e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.316681e-09,
   3.422619e-09,
   3.553571e-09,
   3.577657e-09,
   3.684524e-09,
   3.760397e-09,
   3.815476e-09,
   3.910735e-09,
   3.946429e-09};
   Double_t Graph5_fy16[107] = {
   3.829159e-10,
   3.696429e-10,
   3.640822e-10,
   3.517857e-10,
   3.426059e-10,
   3.339286e-10,
   3.182033e-10,
   3.160714e-10,
   2.982143e-10,
   2.899669e-10,
   2.803571e-10,
   2.625e-10,
   2.56939e-10,
   2.446429e-10,
   2.267857e-10,
   2.162228e-10,
   2.089286e-10,
   1.910714e-10,
   1.732143e-10,
   1.582324e-10,
   1.553571e-10,
   1.375e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   6.607143e-11,
   4.821429e-11,
   3.035714e-11,
   2.738504e-11,
   1.25e-11,
   -5.357143e-12,
   -1.256579e-11,
   -2.321429e-11,
   -3.618537e-11,
   -4.107143e-11,
   -4.134681e-11,
   -4.167403e-11,
   -4.196193e-11,
   -4.22124e-11,
   -4.242668e-11,
   -4.260564e-11,
   -4.274927e-11,
   -4.285777e-11,
   -4.293042e-11,
   -4.296585e-11,
   -4.296224e-11,
   -4.291667e-11,
   -4.28258e-11,
   -4.268459e-11,
   -4.248659e-11,
   -4.222372e-11,
   -4.18849e-11,
   -4.14554e-11,
   -4.107143e-11,
   -3.562742e-11,
   -2.321429e-11,
   -1.17468e-11,
   -5.357143e-12,
   1.25e-11,
   2.411636e-11,
   3.035714e-11,
   4.821429e-11,
   6.607143e-11,
   8.392857e-11,
   1.002946e-10,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.732143e-10,
   1.910714e-10,
   1.96393e-10,
   2.089286e-10,
   2.267857e-10,
   2.446429e-10,
   2.625e-10,
   2.803571e-10,
   2.894558e-10,
   2.982143e-10,
   3.160714e-10,
   3.339286e-10,
   3.386859e-10,
   3.517857e-10,
   3.696429e-10,
   3.731335e-10,
   3.875e-10,
   3.985625e-10,
   4.053571e-10,
   4.175559e-10,
   4.232143e-10,
   4.314544e-10,
   4.410714e-10,
   4.412178e-10,
   4.472178e-10,
   4.50105e-10,
   4.501125e-10,
   4.475009e-10,
   4.424642e-10,
   4.410714e-10,
   4.349951e-10,
   4.253561e-10,
   4.232143e-10,
   4.134172e-10,
   4.053571e-10,
   3.993078e-10,
   3.875e-10,
   3.829159e-10};
   graph = new TGraph(107,Graph5_fx16,Graph5_fy16);
   graph->SetName("Graph5");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#6c68dd");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph516 = new TH1F("Graph_Graph516","Graph",107,1.381364e-09,5.245911e-09);
   Graph_Graph516->SetMinimum(-9.227369e-11);
   Graph_Graph516->SetMaximum(4.994204e-10);
   Graph_Graph516->SetDirectory(0);
   Graph_Graph516->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph516->SetLineColor(ci);
   Graph_Graph516->GetXaxis()->SetLabelFont(42);
   Graph_Graph516->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph516->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph516->GetXaxis()->SetTitleOffset(1.0);
   Graph_Graph516->GetXaxis()->SetTitleFont(42);
   Graph_Graph516->GetYaxis()->SetLabelFont(42);
   Graph_Graph516->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph516->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph516->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph516->GetYaxis()->SetTitleFont(42);
   Graph_Graph516->GetZaxis()->SetLabelFont(42);
   Graph_Graph516->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph516->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph516->GetZaxis()->SetTitleOffset(1);
   Graph_Graph516->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph516);
   
   graph->Draw("l");
   
   Double_t Graph6_fx17[81] = {
   3.553571e-09,
   3.572327e-09,
   3.684524e-09,
   3.719618e-09,
   3.815476e-09,
   3.840367e-09,
   3.942845e-09,
   3.946429e-09,
   4.028752e-09,
   4.077381e-09,
   4.104795e-09,
   4.169688e-09,
   4.208333e-09,
   4.225741e-09,
   4.271429e-09,
   4.309181e-09,
   4.338184e-09,
   4.339286e-09,
   4.35618e-09,
   4.364262e-09,
   4.361246e-09,
   4.345866e-09,
   4.339286e-09,
   4.314484e-09,
   4.264947e-09,
   4.208333e-09,
   4.193498e-09,
   4.089252e-09,
   4.077381e-09,
   3.946429e-09,
   3.934216e-09,
   3.815476e-09,
   3.684524e-09,
   3.66844e-09,
   3.553571e-09,
   3.422619e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.839992e-09,
   2.767857e-09,
   2.636905e-09,
   2.575232e-09,
   2.505952e-09,
   2.417162e-09,
   2.375e-09,
   2.307389e-09,
   2.244048e-09,
   2.224755e-09,
   2.165276e-09,
   2.117542e-09,
   2.113095e-09,
   2.086245e-09,
   2.064611e-09,
   2.051463e-09,
   2.046336e-09,
   2.048891e-09,
   2.058646e-09,
   2.075381e-09,
   2.098616e-09,
   2.113095e-09,
   2.13137e-09,
   2.17448e-09,
   2.224659e-09,
   2.244048e-09,
   2.290585e-09,
   2.369517e-09,
   2.375e-09,
   2.48007e-09,
   2.505952e-09,
   2.636905e-09,
   2.638056e-09,
   2.767857e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.367009e-09,
   3.422619e-09,
   3.553571e-09};
   Double_t Graph6_fy17[81] = {
   3.181459e-10,
   3.160714e-10,
   3.02982e-10,
   2.982143e-10,
   2.844185e-10,
   2.803571e-10,
   2.625e-10,
   2.618261e-10,
   2.446429e-10,
   2.335946e-10,
   2.267857e-10,
   2.089286e-10,
   1.969134e-10,
   1.910714e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.364731e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   6.607143e-11,
   6.203856e-11,
   4.821429e-11,
   3.035714e-11,
   1.587525e-11,
   1.25e-11,
   -5.357143e-12,
   -6.941416e-12,
   -2.203486e-11,
   -2.321429e-11,
   -3.237083e-11,
   -4.033855e-11,
   -4.107143e-11,
   -4.117647e-11,
   -4.125672e-11,
   -4.129586e-11,
   -4.129187e-11,
   -4.124153e-11,
   -4.114115e-11,
   -4.107143e-11,
   -3.739991e-11,
   -2.850152e-11,
   -2.321429e-11,
   -1.625798e-11,
   -5.357143e-12,
   7.523022e-13,
   1.25e-11,
   2.562225e-11,
   3.035714e-11,
   4.821429e-11,
   6.607143e-11,
   6.827132e-11,
   8.392857e-11,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.732143e-10,
   1.910714e-10,
   2.089286e-10,
   2.176913e-10,
   2.267857e-10,
   2.446429e-10,
   2.625e-10,
   2.686122e-10,
   2.803571e-10,
   2.982143e-10,
   2.993492e-10,
   3.160714e-10,
   3.19873e-10,
   3.33848e-10,
   3.339286e-10,
   3.423966e-10,
   3.468129e-10,
   3.474884e-10,
   3.44761e-10,
   3.389317e-10,
   3.339286e-10,
   3.300467e-10,
   3.181459e-10};
   graph = new TGraph(81,Graph6_fx17,Graph6_fy17);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#d3e9ff");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph617 = new TH1F("Graph_Graph617","Graph",100,1.814544e-09,4.596054e-09);
   Graph_Graph617->SetMinimum(-8.017429e-11);
   Graph_Graph617->SetMaximum(3.863669e-10);
   Graph_Graph617->SetDirectory(0);
   Graph_Graph617->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph617->SetLineColor(ci);
   Graph_Graph617->GetXaxis()->SetLabelFont(42);
   Graph_Graph617->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph617->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph617->GetXaxis()->SetTitleOffset(1.0);
   Graph_Graph617->GetXaxis()->SetTitleFont(42);
   Graph_Graph617->GetYaxis()->SetLabelFont(42);
   Graph_Graph617->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph617->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph617->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph617->GetYaxis()->SetTitleFont(42);
   Graph_Graph617->GetZaxis()->SetLabelFont(42);
   Graph_Graph617->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph617->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph617->GetZaxis()->SetTitleOffset(1);
   Graph_Graph617->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph617);
   
   graph->Draw("f");
   
   Double_t Graph7_fx18[81] = {
   3.553571e-09,
   3.572327e-09,
   3.684524e-09,
   3.719618e-09,
   3.815476e-09,
   3.840367e-09,
   3.942845e-09,
   3.946429e-09,
   4.028752e-09,
   4.077381e-09,
   4.104795e-09,
   4.169688e-09,
   4.208333e-09,
   4.225741e-09,
   4.271429e-09,
   4.309181e-09,
   4.338184e-09,
   4.339286e-09,
   4.35618e-09,
   4.364262e-09,
   4.361246e-09,
   4.345866e-09,
   4.339286e-09,
   4.314484e-09,
   4.264947e-09,
   4.208333e-09,
   4.193498e-09,
   4.089252e-09,
   4.077381e-09,
   3.946429e-09,
   3.934216e-09,
   3.815476e-09,
   3.684524e-09,
   3.66844e-09,
   3.553571e-09,
   3.422619e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.839992e-09,
   2.767857e-09,
   2.636905e-09,
   2.575232e-09,
   2.505952e-09,
   2.417162e-09,
   2.375e-09,
   2.307389e-09,
   2.244048e-09,
   2.224755e-09,
   2.165276e-09,
   2.117542e-09,
   2.113095e-09,
   2.086245e-09,
   2.064611e-09,
   2.051463e-09,
   2.046336e-09,
   2.048891e-09,
   2.058646e-09,
   2.075381e-09,
   2.098616e-09,
   2.113095e-09,
   2.13137e-09,
   2.17448e-09,
   2.224659e-09,
   2.244048e-09,
   2.290585e-09,
   2.369517e-09,
   2.375e-09,
   2.48007e-09,
   2.505952e-09,
   2.636905e-09,
   2.638056e-09,
   2.767857e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.367009e-09,
   3.422619e-09,
   3.553571e-09};
   Double_t Graph7_fy18[81] = {
   3.181459e-10,
   3.160714e-10,
   3.02982e-10,
   2.982143e-10,
   2.844185e-10,
   2.803571e-10,
   2.625e-10,
   2.618261e-10,
   2.446429e-10,
   2.335946e-10,
   2.267857e-10,
   2.089286e-10,
   1.969134e-10,
   1.910714e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.364731e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   6.607143e-11,
   6.203856e-11,
   4.821429e-11,
   3.035714e-11,
   1.587525e-11,
   1.25e-11,
   -5.357143e-12,
   -6.941416e-12,
   -2.203486e-11,
   -2.321429e-11,
   -3.237083e-11,
   -4.033855e-11,
   -4.107143e-11,
   -4.117647e-11,
   -4.125672e-11,
   -4.129586e-11,
   -4.129187e-11,
   -4.124153e-11,
   -4.114115e-11,
   -4.107143e-11,
   -3.739991e-11,
   -2.850152e-11,
   -2.321429e-11,
   -1.625798e-11,
   -5.357143e-12,
   7.523022e-13,
   1.25e-11,
   2.562225e-11,
   3.035714e-11,
   4.821429e-11,
   6.607143e-11,
   6.827132e-11,
   8.392857e-11,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.732143e-10,
   1.910714e-10,
   2.089286e-10,
   2.176913e-10,
   2.267857e-10,
   2.446429e-10,
   2.625e-10,
   2.686122e-10,
   2.803571e-10,
   2.982143e-10,
   2.993492e-10,
   3.160714e-10,
   3.19873e-10,
   3.33848e-10,
   3.339286e-10,
   3.423966e-10,
   3.468129e-10,
   3.474884e-10,
   3.44761e-10,
   3.389317e-10,
   3.339286e-10,
   3.300467e-10,
   3.181459e-10};
   graph = new TGraph(81,Graph7_fx18,Graph7_fy18);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph718 = new TH1F("Graph_Graph718","Graph",100,1.814544e-09,4.596054e-09);
   Graph_Graph718->SetMinimum(-8.017429e-11);
   Graph_Graph718->SetMaximum(3.863669e-10);
   Graph_Graph718->SetDirectory(0);
   Graph_Graph718->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph718->SetLineColor(ci);
   Graph_Graph718->GetXaxis()->SetLabelFont(42);
   Graph_Graph718->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph718->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph718->GetXaxis()->SetTitleOffset(1.0);
   Graph_Graph718->GetXaxis()->SetTitleFont(42);
   Graph_Graph718->GetYaxis()->SetLabelFont(42);
   Graph_Graph718->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph718->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph718->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph718->GetYaxis()->SetTitleFont(42);
   Graph_Graph718->GetZaxis()->SetLabelFont(42);
   Graph_Graph718->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph718->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph718->GetZaxis()->SetTitleOffset(1);
   Graph_Graph718->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph718);
   
   graph->Draw("l");
   
   Double_t Graph8_fx19[51] = {
   3.291667e-09,
   3.422619e-09,
   3.440141e-09,
   3.553571e-09,
   3.563535e-09,
   3.65279e-09,
   3.684524e-09,
   3.722038e-09,
   3.773644e-09,
   3.811453e-09,
   3.815476e-09,
   3.831185e-09,
   3.835013e-09,
   3.82153e-09,
   3.815476e-09,
   3.783348e-09,
   3.716373e-09,
   3.684524e-09,
   3.599857e-09,
   3.553571e-09,
   3.422619e-09,
   3.343216e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   3.005496e-09,
   2.89881e-09,
   2.767857e-09,
   2.742906e-09,
   2.636905e-09,
   2.615077e-09,
   2.534097e-09,
   2.505952e-09,
   2.480196e-09,
   2.447801e-09,
   2.430187e-09,
   2.426831e-09,
   2.437393e-09,
   2.461296e-09,
   2.498304e-09,
   2.505952e-09,
   2.561776e-09,
   2.636905e-09,
   2.648569e-09,
   2.767857e-09,
   2.814631e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.240895e-09,
   3.291667e-09};
   Double_t Graph8_fy19[51] = {
   2.415267e-10,
   2.29017e-10,
   2.267857e-10,
   2.106696e-10,
   2.089286e-10,
   1.910714e-10,
   1.835991e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.342307e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   8.063867e-11,
   6.607143e-11,
   4.821429e-11,
   4.240254e-11,
   3.035714e-11,
   2.553283e-11,
   1.587673e-11,
   1.25e-11,
   1.080626e-11,
   9.608857e-12,
   1.154493e-11,
   1.25e-11,
   1.75824e-11,
   2.765837e-11,
   3.035714e-11,
   4.443148e-11,
   4.821429e-11,
   6.607143e-11,
   7.435758e-11,
   8.392857e-11,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.732143e-10,
   1.910714e-10,
   1.938585e-10,
   2.089286e-10,
   2.250885e-10,
   2.267857e-10,
   2.414351e-10,
   2.446429e-10,
   2.496795e-10,
   2.519068e-10,
   2.491248e-10,
   2.446429e-10,
   2.415267e-10};
   graph = new TGraph(51,Graph8_fx19,Graph8_fy19);
   graph->SetName("Graph8");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#bee7fd");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph819 = new TH1F("Graph_Graph819","Graph",100,2.286012e-09,3.975832e-09);
   Graph_Graph819->SetMinimum(8.647971e-12);
   Graph_Graph819->SetMaximum(2.761366e-10);
   Graph_Graph819->SetDirectory(0);
   Graph_Graph819->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph819->SetLineColor(ci);
   Graph_Graph819->GetXaxis()->SetLabelFont(42);
   Graph_Graph819->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph819->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph819->GetXaxis()->SetTitleOffset(1.0);
   Graph_Graph819->GetXaxis()->SetTitleFont(42);
   Graph_Graph819->GetYaxis()->SetLabelFont(42);
   Graph_Graph819->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph819->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph819->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph819->GetYaxis()->SetTitleFont(42);
   Graph_Graph819->GetZaxis()->SetLabelFont(42);
   Graph_Graph819->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph819->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph819->GetZaxis()->SetTitleOffset(1);
   Graph_Graph819->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph819);
   
   graph->Draw("f");
   
   Double_t Graph9_fx20[51] = {
   3.291667e-09,
   3.422619e-09,
   3.440141e-09,
   3.553571e-09,
   3.563535e-09,
   3.65279e-09,
   3.684524e-09,
   3.722038e-09,
   3.773644e-09,
   3.811453e-09,
   3.815476e-09,
   3.831185e-09,
   3.835013e-09,
   3.82153e-09,
   3.815476e-09,
   3.783348e-09,
   3.716373e-09,
   3.684524e-09,
   3.599857e-09,
   3.553571e-09,
   3.422619e-09,
   3.343216e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   3.005496e-09,
   2.89881e-09,
   2.767857e-09,
   2.742906e-09,
   2.636905e-09,
   2.615077e-09,
   2.534097e-09,
   2.505952e-09,
   2.480196e-09,
   2.447801e-09,
   2.430187e-09,
   2.426831e-09,
   2.437393e-09,
   2.461296e-09,
   2.498304e-09,
   2.505952e-09,
   2.561776e-09,
   2.636905e-09,
   2.648569e-09,
   2.767857e-09,
   2.814631e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.240895e-09,
   3.291667e-09};
   Double_t Graph9_fy20[51] = {
   2.415267e-10,
   2.29017e-10,
   2.267857e-10,
   2.106696e-10,
   2.089286e-10,
   1.910714e-10,
   1.835991e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.342307e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   8.063867e-11,
   6.607143e-11,
   4.821429e-11,
   4.240254e-11,
   3.035714e-11,
   2.553283e-11,
   1.587673e-11,
   1.25e-11,
   1.080626e-11,
   9.608857e-12,
   1.154493e-11,
   1.25e-11,
   1.75824e-11,
   2.765837e-11,
   3.035714e-11,
   4.443148e-11,
   4.821429e-11,
   6.607143e-11,
   7.435758e-11,
   8.392857e-11,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.732143e-10,
   1.910714e-10,
   1.938585e-10,
   2.089286e-10,
   2.250885e-10,
   2.267857e-10,
   2.414351e-10,
   2.446429e-10,
   2.496795e-10,
   2.519068e-10,
   2.491248e-10,
   2.446429e-10,
   2.415267e-10};
   graph = new TGraph(51,Graph9_fx20,Graph9_fy20);
   graph->SetName("Graph9");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph920 = new TH1F("Graph_Graph920","Graph",100,2.286012e-09,3.975832e-09);
   Graph_Graph920->SetMinimum(8.647971e-12);
   Graph_Graph920->SetMaximum(2.761366e-10);
   Graph_Graph920->SetDirectory(0);
   Graph_Graph920->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph920->SetLineColor(ci);
   Graph_Graph920->GetXaxis()->SetLabelFont(42);
   Graph_Graph920->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph920->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph920->GetXaxis()->SetTitleOffset(1.0);
   Graph_Graph920->GetXaxis()->SetTitleFont(42);
   Graph_Graph920->GetYaxis()->SetLabelFont(42);
   Graph_Graph920->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph920->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph920->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph920->GetYaxis()->SetTitleFont(42);
   Graph_Graph920->GetZaxis()->SetLabelFont(42);
   Graph_Graph920->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph920->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph920->GetZaxis()->SetTitleOffset(1);
   Graph_Graph920->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph920);
   
   graph->Draw("l");
   
   // Double_t Graph10_fx21[161] = {
   // 4.837696e-09,
   // 4.863095e-09,
   // 4.939104e-09,
   // 4.994048e-09,
   // 5.035624e-09,
   // 5.125e-09,
   // 5.127849e-09,
   // 5.214835e-09,
   // 5.255952e-09,
   // 5.298138e-09,
   // 5.377898e-09,
   // 5.386905e-09,
   // 5.453256e-09,
   // 5.517857e-09,
   // 5.525769e-09,
   // 5.594046e-09,
   // 5.64881e-09,
   // 5.659532e-09,
   // 5.721036e-09,
   // 5.779762e-09,
   // 5.779798e-09,
   // 5.834367e-09,
   // 5.885944e-09,
   // 5.910714e-09,
   // 5.933896e-09,
   // 5.978053e-09,
   // 6.018763e-09,
   // 6.041667e-09,
   // 6.055516e-09,
   // 6.087946e-09,
   // 6.116251e-09,
   // 6.140107e-09,
   // 6.15922e-09,
   // 6.172619e-09,
   // 6.173031e-09,
   // 6.181056e-09,
   // 6.182937e-09,
   // 6.178079e-09,
   // 6.172619e-09,
   // 6.165497e-09,
   // 6.144165e-09,
   // 6.113011e-09,
   // 6.070677e-09,
   // 6.041667e-09,
   // 6.014609e-09,
   // 5.910714e-09,
   // 5.779762e-09,
   // 5.64881e-09,
   // 5.517857e-09,
   // 5.386905e-09,
   // 5.255952e-09,
   // 5.125e-09,
   // 4.994048e-09,
   // 4.863095e-09,
   // 4.732143e-09,
   // 4.601191e-09,
   // 4.470238e-09,
   // 4.339286e-09,
   // 4.208333e-09,
   // 4.077381e-09,
   // 3.946429e-09,
   // 3.815476e-09,
   // 3.684524e-09,
   // 3.553571e-09,
   // 3.422619e-09,
   // 3.291667e-09,
   // 3.160714e-09,
   // 3.029762e-09,
   // 2.89881e-09,
   // 2.767857e-09,
   // 2.636905e-09,
   // 2.505952e-09,
   // 2.375e-09,
   // 2.244048e-09,
   // 2.113095e-09,
   // 1.982143e-09,
   // 1.85119e-09,
   // 1.720238e-09,
   // 1.589286e-09,
   // 1.458333e-09,
   // 1.34569e-09,
   // 1.327381e-09,
   // 1.293176e-09,
   // 1.249939e-09,
   // 1.213096e-09,
   // 1.196429e-09,
   // 1.183737e-09,
   // 1.161069e-09,
   // 1.14261e-09,
   // 1.128056e-09,
   // 1.117088e-09,
   // 1.109403e-09,
   // 1.104792e-09,
   // 1.103074e-09,
   // 1.104002e-09,
   // 1.107449e-09,
   // 1.113238e-09,
   // 1.121266e-09,
   // 1.131394e-09,
   // 1.143484e-09,
   // 1.15747e-09,
   // 1.173247e-09,
   // 1.190706e-09,
   // 1.196429e-09,
   // 1.211803e-09,
   // 1.235535e-09,
   // 1.260964e-09,
   // 1.28805e-09,
   // 1.316713e-09,
   // 1.327381e-09,
   // 1.34987e-09,
   // 1.386342e-09,
   // 1.424445e-09,
   // 1.458333e-09,
   // 1.464995e-09,
   // 1.512718e-09,
   // 1.562103e-09,
   // 1.589286e-09,
   // 1.617086e-09,
   // 1.678399e-09,
   // 1.720238e-09,
   // 1.745238e-09,
   // 1.821439e-09,
   // 1.85119e-09,
   // 1.908749e-09,
   // 1.982143e-09,
   // 2.008371e-09,
   // 2.113095e-09,
   // 2.128798e-09,
   // 2.244048e-09,
   // 2.285128e-09,
   // 2.375e-09,
   // 2.505952e-09,
   // 2.510272e-09,
   // 2.636905e-09,
   // 2.767857e-09,
   // 2.89881e-09,
   // 3.029762e-09,
   // 3.160714e-09,
   // 3.291667e-09,
   // 3.387336e-09,
   // 3.422619e-09,
   // 3.553571e-09,
   // 3.675958e-09,
   // 3.684524e-09,
   // 3.815476e-09,
   // 3.886699e-09,
   // 3.946429e-09,
   // 4.065829e-09,
   // 4.077381e-09,
   // 4.208333e-09,
   // 4.222517e-09,
   // 4.339286e-09,
   // 4.364195e-09,
   // 4.470238e-09,
   // 4.494836e-09,
   // 4.601191e-09,
   // 4.616578e-09,
   // 4.730715e-09,
   // 4.732143e-09,
   // 4.837696e-09};
   // Double_t Graph10_fy21[161] = {
   // 5.125e-10,
   // 5.081672e-10,
   // 4.946429e-10,
   // 4.84645e-10,
   // 4.767857e-10,
   // 4.594989e-10,
   // 4.589286e-10,
   // 4.410714e-10,
   // 4.324012e-10,
   // 4.232143e-10,
   // 4.053571e-10,
   // 4.032771e-10,
   // 3.875e-10,
   // 3.716383e-10,
   // 3.696429e-10,
   // 3.517857e-10,
   // 3.369119e-10,
   // 3.339286e-10,
   // 3.160714e-10,
   // 2.982254e-10,
   // 2.982143e-10,
   // 2.803571e-10,
   // 2.625e-10,
   // 2.533681e-10,
   // 2.446429e-10,
   // 2.267857e-10,
   // 2.089286e-10,
   // 1.97878e-10,
   // 1.910714e-10,
   // 1.732143e-10,
   // 1.553571e-10,
   // 1.375e-10,
   // 1.196429e-10,
   // 1.023273e-10,
   // 1.017857e-10,
   // 8.392857e-11,
   // 6.607143e-11,
   // 4.821429e-11,
   // 4.033954e-11,
   // 3.035714e-11,
   // 1.25e-11,
   // -5.357143e-12,
   // -2.321429e-11,
   // -3.261218e-11,
   // -4.107143e-11,
   // -4.174634e-11,
   // -4.25078e-11,
   // -4.318491e-11,
   // -4.378983e-11,
   // -4.433115e-11,
   // -4.48172e-11,
   // -4.525403e-11,
   // -4.56467e-11,
   // -4.599972e-11,
   // -4.631689e-11,
   // -4.660075e-11,
   // -4.685429e-11,
   // -4.707901e-11,
   // -4.727672e-11,
   // -4.744874e-11,
   // -4.759589e-11,
   // -4.771879e-11,
   // -4.781743e-11,
   // -4.789194e-11,
   // -4.794183e-11,
   // -4.796617e-11,
   // -4.796369e-11,
   // -4.793239e-11,
   // -4.786998e-11,
   // -4.777301e-11,
   // -4.763703e-11,
   // -4.745651e-11,
   // -4.722382e-11,
   // -4.692887e-11,
   // -4.655802e-11,
   // -4.609297e-11,
   // -4.550684e-11,
   // -4.476207e-11,
   // -4.380097e-11,
   // -4.253361e-11,
   // -4.107143e-11,
   // -3.532993e-11,
   // -2.321429e-11,
   // -5.357143e-12,
   // 1.25e-11,
   // 2.208371e-11,
   // 3.035714e-11,
   // 4.821429e-11,
   // 6.607143e-11,
   // 8.392857e-11,
   // 1.017857e-10,
   // 1.196429e-10,
   // 1.375e-10,
   // 1.553571e-10,
   // 1.732143e-10,
   // 1.910714e-10,
   // 2.089286e-10,
   // 2.267857e-10,
   // 2.446429e-10,
   // 2.625e-10,
   // 2.803571e-10,
   // 2.982143e-10,
   // 3.160714e-10,
   // 3.214299e-10,
   // 3.339286e-10,
   // 3.517857e-10,
   // 3.696429e-10,
   // 3.875e-10,
   // 4.053571e-10,
   // 4.116798e-10,
   // 4.232143e-10,
   // 4.410714e-10,
   // 4.589286e-10,
   // 4.741992e-10,
   // 4.767857e-10,
   // 4.946429e-10,
   // 5.125e-10,
   // 5.220171e-10,
   // 5.303571e-10,
   // 5.482143e-10,
   // 5.600564e-10,
   // 5.660714e-10,
   // 5.839286e-10,
   // 5.907278e-10,
   // 6.017857e-10,
   // 6.155655e-10,
   // 6.196429e-10,
   // 6.355613e-10,
   // 6.375e-10,
   // 6.51439e-10,
   // 6.553571e-10,
   // 6.637637e-10,
   // 6.730001e-10,
   // 6.732143e-10,
   // 6.793823e-10,
   // 6.832686e-10,
   // 6.848653e-10,
   // 6.843456e-10,
   // 6.818738e-10,
   // 6.775775e-10,
   // 6.732143e-10,
   // 6.715822e-10,
   // 6.639168e-10,
   // 6.553571e-10,
   // 6.547494e-10,
   // 6.440483e-10,
   // 6.375e-10,
   // 6.319281e-10,
   // 6.196429e-10,
   // 6.18434e-10,
   // 6.035241e-10,
   // 6.017857e-10,
   // 5.872373e-10,
   // 5.839286e-10,
   // 5.695952e-10,
   // 5.660714e-10,
   // 5.505751e-10,
   // 5.482143e-10,
   // 5.303571e-10,
   // 5.301294e-10,
   // 5.125e-10};
   // graph = new TGraph(161,Graph10_fx21,Graph10_fy21);
   // graph->SetName("Graph10");
   // graph->SetTitle("Graph");

   // ci = TColor::GetColor("#54ba90");
   // graph->SetFillColor(ci);
   // graph->SetFillStyle(0);

   // ci = TColor::GetColor("#7772df");
   // graph->SetLineColor(ci);
   // graph->SetLineStyle(2);
   // graph->SetLineWidth(2);
   
   // TH1F *Graph_Graph1021 = new TH1F("Graph_Graph1021","Graph",161,5.950875e-10,6.690924e-09);
   // Graph_Graph1021->SetMinimum(-1.212493e-10);
   // Graph_Graph1021->SetMaximum(7.581485e-10);
   // Graph_Graph1021->SetDirectory(0);
   // Graph_Graph1021->SetStats(0);

   // ci = TColor::GetColor("#000099");
   // Graph_Graph1021->SetLineColor(ci);
   // Graph_Graph1021->GetXaxis()->SetLabelFont(42);
   // Graph_Graph1021->GetXaxis()->SetLabelSize(0.035);
   // Graph_Graph1021->GetXaxis()->SetTitleSize(0.035);
   // Graph_Graph1021->GetXaxis()->SetTitleOffset(1.0);
   // Graph_Graph1021->GetXaxis()->SetTitleFont(42);
   // Graph_Graph1021->GetYaxis()->SetLabelFont(42);
   // Graph_Graph1021->GetYaxis()->SetLabelOffset(0.01);
   // Graph_Graph1021->GetYaxis()->SetLabelSize(0.035);
   // Graph_Graph1021->GetYaxis()->SetTitleSize(0.035);
   // Graph_Graph1021->GetYaxis()->SetTitleFont(42);
   // Graph_Graph1021->GetZaxis()->SetLabelFont(42);
   // Graph_Graph1021->GetZaxis()->SetLabelSize(0.035);
   // Graph_Graph1021->GetZaxis()->SetTitleSize(0.035);
   // Graph_Graph1021->GetZaxis()->SetTitleOffset(1);
   // Graph_Graph1021->GetZaxis()->SetTitleFont(42);
   // graph->SetHistogram(Graph_Graph1021);
   
   // graph->Draw("l");
   
   // Double_t Graph11_fx22[133] = {
   // 4.470238e-09,
   // 4.519836e-09,
   // 4.601191e-09,
   // 4.620167e-09,
   // 4.713366e-09,
   // 4.732143e-09,
   // 4.800178e-09,
   // 4.863095e-09,
   // 4.88228e-09,
   // 4.958614e-09,
   // 4.994048e-09,
   // 5.030322e-09,
   // 5.097368e-09,
   // 5.125e-09,
   // 5.159769e-09,
   // 5.217645e-09,
   // 5.255952e-09,
   // 5.271271e-09,
   // 5.319878e-09,
   // 5.364385e-09,
   // 5.386905e-09,
   // 5.404049e-09,
   // 5.438473e-09,
   // 5.468103e-09,
   // 5.49249e-09,
   // 5.511132e-09,
   // 5.517857e-09,
   // 5.523474e-09,
   // 5.528949e-09,
   // 5.527149e-09,
   // 5.517857e-09,
   // 5.517177e-09,
   // 5.4976e-09,
   // 5.467391e-09,
   // 5.425007e-09,
   // 5.386905e-09,
   // 5.367914e-09,
   // 5.292285e-09,
   // 5.255952e-09,
   // 5.125e-09,
   // 4.994048e-09,
   // 4.863095e-09,
   // 4.732143e-09,
   // 4.601191e-09,
   // 4.470238e-09,
   // 4.339286e-09,
   // 4.208333e-09,
   // 4.077381e-09,
   // 3.946429e-09,
   // 3.815476e-09,
   // 3.684524e-09,
   // 3.553571e-09,
   // 3.422619e-09,
   // 3.291667e-09,
   // 3.160714e-09,
   // 3.029762e-09,
   // 2.89881e-09,
   // 2.767857e-09,
   // 2.636905e-09,
   // 2.505952e-09,
   // 2.375e-09,
   // 2.244048e-09,
   // 2.113095e-09,
   // 1.982143e-09,
   // 1.85119e-09,
   // 1.720238e-09,
   // 1.709174e-09,
   // 1.637496e-09,
   // 1.589286e-09,
   // 1.577394e-09,
   // 1.531276e-09,
   // 1.492429e-09,
   // 1.460204e-09,
   // 1.458333e-09,
   // 1.437148e-09,
   // 1.419249e-09,
   // 1.405969e-09,
   // 1.396941e-09,
   // 1.391888e-09,
   // 1.390525e-09,
   // 1.392685e-09,
   // 1.398104e-09,
   // 1.406603e-09,
   // 1.418051e-09,
   // 1.432238e-09,
   // 1.449066e-09,
   // 1.458333e-09,
   // 1.469924e-09,
   // 1.494939e-09,
   // 1.522593e-09,
   // 1.552757e-09,
   // 1.585338e-09,
   // 1.589286e-09,
   // 1.625189e-09,
   // 1.668298e-09,
   // 1.713906e-09,
   // 1.720238e-09,
   // 1.769006e-09,
   // 1.827886e-09,
   // 1.85119e-09,
   // 1.89646e-09,
   // 1.972369e-09,
   // 1.982143e-09,
   // 2.065086e-09,
   // 2.113095e-09,
   // 2.174531e-09,
   // 2.244048e-09,
   // 2.313182e-09,
   // 2.375e-09,
   // 2.505952e-09,
   // 2.506918e-09,
   // 2.636905e-09,
   // 2.767857e-09,
   // 2.89881e-09,
   // 3.029762e-09,
   // 3.160714e-09,
   // 3.291667e-09,
   // 3.422619e-09,
   // 3.427272e-09,
   // 3.553571e-09,
   // 3.677776e-09,
   // 3.684524e-09,
   // 3.815476e-09,
   // 3.866761e-09,
   // 3.946429e-09,
   // 4.027374e-09,
   // 4.077381e-09,
   // 4.168734e-09,
   // 4.208333e-09,
   // 4.296011e-09,
   // 4.339286e-09,
   // 4.412258e-09,
   // 4.470238e-09};
   // Double_t Graph11_fy22[133] = {
   // 4.317059e-10,
   // 4.232143e-10,
   // 4.088784e-10,
   // 4.053571e-10,
   // 3.875e-10,
   // 3.83777e-10,
   // 3.696429e-10,
   // 3.560947e-10,
   // 3.517857e-10,
   // 3.339286e-10,
   // 3.25275e-10,
   // 3.160714e-10,
   // 2.982143e-10,
   // 2.904562e-10,
   // 2.803571e-10,
   // 2.625e-10,
   // 2.498607e-10,
   // 2.446429e-10,
   // 2.267857e-10,
   // 2.089286e-10,
   // 1.989142e-10,
   // 1.910714e-10,
   // 1.732143e-10,
   // 1.553571e-10,
   // 1.375e-10,
   // 1.196429e-10,
   // 1.100274e-10,
   // 1.017857e-10,
   // 8.392857e-11,
   // 6.607143e-11,
   // 4.938892e-11,
   // 4.821429e-11,
   // 3.035714e-11,
   // 1.25e-11,
   // -5.357143e-12,
   // -1.746386e-11,
   // -2.321429e-11,
   // -4.107143e-11,
   // -4.12364e-11,
   // -4.178407e-11,
   // -4.227638e-11,
   // -4.271898e-11,
   // -4.311664e-11,
   // -4.347253e-11,
   // -4.379041e-11,
   // -4.407214e-11,
   // -4.432003e-11,
   // -4.453569e-11,
   // -4.472019e-11,
   // -4.487428e-11,
   // -4.499795e-11,
   // -4.509136e-11,
   // -4.515392e-11,
   // -4.518442e-11,
   // -4.518131e-11,
   // -4.514208e-11,
   // -4.506383e-11,
   // -4.494226e-11,
   // -4.477177e-11,
   // -4.454543e-11,
   // -4.425371e-11,
   // -4.38839e-11,
   // -4.341895e-11,
   // -4.283589e-11,
   // -4.210103e-11,
   // -4.116728e-11,
   // -4.107143e-11,
   // -2.321429e-11,
   // -9.261634e-12,
   // -5.357143e-12,
   // 1.25e-11,
   // 3.035714e-11,
   // 4.821429e-11,
   // 4.949951e-11,
   // 6.607143e-11,
   // 8.392857e-11,
   // 1.017857e-10,
   // 1.196429e-10,
   // 1.375e-10,
   // 1.553571e-10,
   // 1.732143e-10,
   // 1.910714e-10,
   // 2.089286e-10,
   // 2.267857e-10,
   // 2.446429e-10,
   // 2.625e-10,
   // 2.710807e-10,
   // 2.803571e-10,
   // 2.982143e-10,
   // 3.160714e-10,
   // 3.339286e-10,
   // 3.517857e-10,
   // 3.538133e-10,
   // 3.696429e-10,
   // 3.875e-10,
   // 4.053571e-10,
   // 4.077197e-10,
   // 4.232143e-10,
   // 4.410714e-10,
   // 4.478458e-10,
   // 4.589286e-10,
   // 4.767857e-10,
   // 4.79005e-10,
   // 4.946429e-10,
   // 5.033902e-10,
   // 5.125e-10,
   // 5.224971e-10,
   // 5.303571e-10,
   // 5.37185e-10,
   // 5.481569e-10,
   // 5.482143e-10,
   // 5.557428e-10,
   // 5.604601e-10,
   // 5.625508e-10,
   // 5.622215e-10,
   // 5.596657e-10,
   // 5.550418e-10,
   // 5.485104e-10,
   // 5.482143e-10,
   // 5.400149e-10,
   // 5.303571e-10,
   // 5.298217e-10,
   // 5.178013e-10,
   // 5.125e-10,
   // 5.040863e-10,
   // 4.946429e-10,
   // 4.886698e-10,
   // 4.767857e-10,
   // 4.715086e-10,
   // 4.589286e-10,
   // 4.525531e-10,
   // 4.410714e-10,
   // 4.317059e-10};
   // graph = new TGraph(133,Graph11_fx22,Graph11_fy22);
   // graph->SetName("Graph11");
   // graph->SetTitle("Graph");

   // ci = TColor::GetColor("#9ebd6d");
   // graph->SetFillColor(ci);
   // graph->SetFillStyle(0);

   // ci = TColor::GetColor("#6c68dd");
   // graph->SetLineColor(ci);
   // graph->SetLineStyle(2);
   // graph->SetLineWidth(2);
   
   // TH1F *Graph_Graph1122 = new TH1F("Graph_Graph1122","Graph",133,9.766827e-10,5.942792e-09);
   // Graph_Graph1122->SetMinimum(-1.059579e-10);
   // Graph_Graph1122->SetMaximum(6.233243e-10);
   // Graph_Graph1122->SetDirectory(0);
   // Graph_Graph1122->SetStats(0);

   // ci = TColor::GetColor("#000099");
   // Graph_Graph1122->SetLineColor(ci);
   // Graph_Graph1122->GetXaxis()->SetLabelFont(42);
   // Graph_Graph1122->GetXaxis()->SetLabelSize(0.035);
   // Graph_Graph1122->GetXaxis()->SetTitleSize(0.035);
   // Graph_Graph1122->GetXaxis()->SetTitleOffset(1.0);
   // Graph_Graph1122->GetXaxis()->SetTitleFont(42);
   // Graph_Graph1122->GetYaxis()->SetLabelFont(42);
   // Graph_Graph1122->GetYaxis()->SetLabelOffset(0.01);
   // Graph_Graph1122->GetYaxis()->SetLabelSize(0.035);
   // Graph_Graph1122->GetYaxis()->SetTitleSize(0.035);
   // Graph_Graph1122->GetYaxis()->SetTitleFont(42);
   // Graph_Graph1122->GetZaxis()->SetLabelFont(42);
   // Graph_Graph1122->GetZaxis()->SetLabelSize(0.035);
   // Graph_Graph1122->GetZaxis()->SetTitleSize(0.035);
   // Graph_Graph1122->GetZaxis()->SetTitleOffset(1);
   // Graph_Graph1122->GetZaxis()->SetTitleFont(42);
   // graph->SetHistogram(Graph_Graph1122);
   
   // graph->Draw("l");
   
   Double_t Graph12_fx23[107] = {
   3.946429e-09,
   4.039739e-09,
   4.077381e-09,
   4.153719e-09,
   4.208333e-09,
   4.256241e-09,
   4.339286e-09,
   4.349812e-09,
   4.433605e-09,
   4.470238e-09,
   4.510507e-09,
   4.5808e-09,
   4.601191e-09,
   4.644002e-09,
   4.701298e-09,
   4.732143e-09,
   4.752455e-09,
   4.796883e-09,
   4.835647e-09,
   4.863095e-09,
   4.86815e-09,
   4.893151e-09,
   4.911153e-09,
   4.921711e-09,
   4.923866e-09,
   4.916807e-09,
   4.899359e-09,
   4.870124e-09,
   4.863095e-09,
   4.825578e-09,
   4.764334e-09,
   4.732143e-09,
   4.680785e-09,
   4.601191e-09,
   4.568431e-09,
   4.470238e-09,
   4.339286e-09,
   4.208333e-09,
   4.077381e-09,
   3.946429e-09,
   3.815476e-09,
   3.684524e-09,
   3.553571e-09,
   3.422619e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.767857e-09,
   2.636905e-09,
   2.505952e-09,
   2.375e-09,
   2.244048e-09,
   2.150119e-09,
   2.113095e-09,
   2.040095e-09,
   1.982143e-09,
   1.954091e-09,
   1.887579e-09,
   1.85119e-09,
   1.834167e-09,
   1.79416e-09,
   1.761914e-09,
   1.736918e-09,
   1.720238e-09,
   1.718916e-09,
   1.708709e-09,
   1.703631e-09,
   1.70341e-09,
   1.707786e-09,
   1.716454e-09,
   1.720238e-09,
   1.730657e-09,
   1.750012e-09,
   1.773696e-09,
   1.801485e-09,
   1.833171e-09,
   1.85119e-09,
   1.871708e-09,
   1.91772e-09,
   1.967803e-09,
   1.982143e-09,
   2.029562e-09,
   2.098754e-09,
   2.113095e-09,
   2.185329e-09,
   2.244048e-09,
   2.289418e-09,
   2.375e-09,
   2.42692e-09,
   2.505952e-09,
   2.634863e-09,
   2.636905e-09,
   2.767857e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.316681e-09,
   3.422619e-09,
   3.553571e-09,
   3.577657e-09,
   3.684524e-09,
   3.760397e-09,
   3.815476e-09,
   3.910735e-09,
   3.946429e-09};
   Double_t Graph12_fy23[107] = {
   3.829159e-10,
   3.696429e-10,
   3.640822e-10,
   3.517857e-10,
   3.426059e-10,
   3.339286e-10,
   3.182033e-10,
   3.160714e-10,
   2.982143e-10,
   2.899669e-10,
   2.803571e-10,
   2.625e-10,
   2.56939e-10,
   2.446429e-10,
   2.267857e-10,
   2.162228e-10,
   2.089286e-10,
   1.910714e-10,
   1.732143e-10,
   1.582324e-10,
   1.553571e-10,
   1.375e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   6.607143e-11,
   4.821429e-11,
   3.035714e-11,
   2.738504e-11,
   1.25e-11,
   -5.357143e-12,
   -1.256579e-11,
   -2.321429e-11,
   -3.618537e-11,
   -4.107143e-11,
   -4.134681e-11,
   -4.167403e-11,
   -4.196193e-11,
   -4.22124e-11,
   -4.242668e-11,
   -4.260564e-11,
   -4.274927e-11,
   -4.285777e-11,
   -4.293042e-11,
   -4.296585e-11,
   -4.296224e-11,
   -4.291667e-11,
   -4.28258e-11,
   -4.268459e-11,
   -4.248659e-11,
   -4.222372e-11,
   -4.18849e-11,
   -4.14554e-11,
   -4.107143e-11,
   -3.562742e-11,
   -2.321429e-11,
   -1.17468e-11,
   -5.357143e-12,
   1.25e-11,
   2.411636e-11,
   3.035714e-11,
   4.821429e-11,
   6.607143e-11,
   8.392857e-11,
   1.002946e-10,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.732143e-10,
   1.910714e-10,
   1.96393e-10,
   2.089286e-10,
   2.267857e-10,
   2.446429e-10,
   2.625e-10,
   2.803571e-10,
   2.894558e-10,
   2.982143e-10,
   3.160714e-10,
   3.339286e-10,
   3.386859e-10,
   3.517857e-10,
   3.696429e-10,
   3.731335e-10,
   3.875e-10,
   3.985625e-10,
   4.053571e-10,
   4.175559e-10,
   4.232143e-10,
   4.314544e-10,
   4.410714e-10,
   4.412178e-10,
   4.472178e-10,
   4.50105e-10,
   4.501125e-10,
   4.475009e-10,
   4.424642e-10,
   4.410714e-10,
   4.349951e-10,
   4.253561e-10,
   4.232143e-10,
   4.134172e-10,
   4.053571e-10,
   3.993078e-10,
   3.875e-10,
   3.829159e-10};
   graph = new TGraph(107,Graph12_fx23,Graph12_fy23);
   graph->SetName("Graph12");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#6c68dd");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph1223 = new TH1F("Graph_Graph1223","Graph",107,1.381364e-09,5.245911e-09);
   Graph_Graph1223->SetMinimum(-9.227369e-11);
   Graph_Graph1223->SetMaximum(4.994204e-10);
   Graph_Graph1223->SetDirectory(0);
   Graph_Graph1223->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1223->SetLineColor(ci);
   Graph_Graph1223->GetXaxis()->SetLabelFont(42);
   Graph_Graph1223->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1223->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1223->GetXaxis()->SetTitleOffset(1.0);
   Graph_Graph1223->GetXaxis()->SetTitleFont(42);
   Graph_Graph1223->GetYaxis()->SetLabelFont(42);
   Graph_Graph1223->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1223->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1223->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1223->GetYaxis()->SetTitleFont(42);
   Graph_Graph1223->GetZaxis()->SetLabelFont(42);
   Graph_Graph1223->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1223->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1223->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1223->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1223);
   
   graph->Draw("l");
   
   Double_t Graph13_fx24[81] = {
   3.553571e-09,
   3.572327e-09,
   3.684524e-09,
   3.719618e-09,
   3.815476e-09,
   3.840367e-09,
   3.942845e-09,
   3.946429e-09,
   4.028752e-09,
   4.077381e-09,
   4.104795e-09,
   4.169688e-09,
   4.208333e-09,
   4.225741e-09,
   4.271429e-09,
   4.309181e-09,
   4.338184e-09,
   4.339286e-09,
   4.35618e-09,
   4.364262e-09,
   4.361246e-09,
   4.345866e-09,
   4.339286e-09,
   4.314484e-09,
   4.264947e-09,
   4.208333e-09,
   4.193498e-09,
   4.089252e-09,
   4.077381e-09,
   3.946429e-09,
   3.934216e-09,
   3.815476e-09,
   3.684524e-09,
   3.66844e-09,
   3.553571e-09,
   3.422619e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.839992e-09,
   2.767857e-09,
   2.636905e-09,
   2.575232e-09,
   2.505952e-09,
   2.417162e-09,
   2.375e-09,
   2.307389e-09,
   2.244048e-09,
   2.224755e-09,
   2.165276e-09,
   2.117542e-09,
   2.113095e-09,
   2.086245e-09,
   2.064611e-09,
   2.051463e-09,
   2.046336e-09,
   2.048891e-09,
   2.058646e-09,
   2.075381e-09,
   2.098616e-09,
   2.113095e-09,
   2.13137e-09,
   2.17448e-09,
   2.224659e-09,
   2.244048e-09,
   2.290585e-09,
   2.369517e-09,
   2.375e-09,
   2.48007e-09,
   2.505952e-09,
   2.636905e-09,
   2.638056e-09,
   2.767857e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.367009e-09,
   3.422619e-09,
   3.553571e-09};
   Double_t Graph13_fy24[81] = {
   3.181459e-10,
   3.160714e-10,
   3.02982e-10,
   2.982143e-10,
   2.844185e-10,
   2.803571e-10,
   2.625e-10,
   2.618261e-10,
   2.446429e-10,
   2.335946e-10,
   2.267857e-10,
   2.089286e-10,
   1.969134e-10,
   1.910714e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.364731e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   6.607143e-11,
   6.203856e-11,
   4.821429e-11,
   3.035714e-11,
   1.587525e-11,
   1.25e-11,
   -5.357143e-12,
   -6.941416e-12,
   -2.203486e-11,
   -2.321429e-11,
   -3.237083e-11,
   -4.033855e-11,
   -4.107143e-11,
   -4.117647e-11,
   -4.125672e-11,
   -4.129586e-11,
   -4.129187e-11,
   -4.124153e-11,
   -4.114115e-11,
   -4.107143e-11,
   -3.739991e-11,
   -2.850152e-11,
   -2.321429e-11,
   -1.625798e-11,
   -5.357143e-12,
   7.523022e-13,
   1.25e-11,
   2.562225e-11,
   3.035714e-11,
   4.821429e-11,
   6.607143e-11,
   6.827132e-11,
   8.392857e-11,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.732143e-10,
   1.910714e-10,
   2.089286e-10,
   2.176913e-10,
   2.267857e-10,
   2.446429e-10,
   2.625e-10,
   2.686122e-10,
   2.803571e-10,
   2.982143e-10,
   2.993492e-10,
   3.160714e-10,
   3.19873e-10,
   3.33848e-10,
   3.339286e-10,
   3.423966e-10,
   3.468129e-10,
   3.474884e-10,
   3.44761e-10,
   3.389317e-10,
   3.339286e-10,
   3.300467e-10,
   3.181459e-10};
   graph = new TGraph(81,Graph13_fx24,Graph13_fy24);
   graph->SetName("Graph13");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph1324 = new TH1F("Graph_Graph1324","Graph",100,1.814544e-09,4.596054e-09);
   Graph_Graph1324->SetMinimum(-8.017429e-11);
   Graph_Graph1324->SetMaximum(3.863669e-10);
   Graph_Graph1324->SetDirectory(0);
   Graph_Graph1324->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1324->SetLineColor(ci);
   Graph_Graph1324->GetXaxis()->SetLabelFont(42);
   Graph_Graph1324->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1324->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1324->GetXaxis()->SetTitleOffset(1.0);
   Graph_Graph1324->GetXaxis()->SetTitleFont(42);
   Graph_Graph1324->GetYaxis()->SetLabelFont(42);
   Graph_Graph1324->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1324->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1324->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1324->GetYaxis()->SetTitleFont(42);
   Graph_Graph1324->GetZaxis()->SetLabelFont(42);
   Graph_Graph1324->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1324->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1324->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1324->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1324);
   
   graph->Draw("l");
   
   Double_t Graph14_fx25[51] = {
   3.291667e-09,
   3.422619e-09,
   3.440141e-09,
   3.553571e-09,
   3.563535e-09,
   3.65279e-09,
   3.684524e-09,
   3.722038e-09,
   3.773644e-09,
   3.811453e-09,
   3.815476e-09,
   3.831185e-09,
   3.835013e-09,
   3.82153e-09,
   3.815476e-09,
   3.783348e-09,
   3.716373e-09,
   3.684524e-09,
   3.599857e-09,
   3.553571e-09,
   3.422619e-09,
   3.343216e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   3.005496e-09,
   2.89881e-09,
   2.767857e-09,
   2.742906e-09,
   2.636905e-09,
   2.615077e-09,
   2.534097e-09,
   2.505952e-09,
   2.480196e-09,
   2.447801e-09,
   2.430187e-09,
   2.426831e-09,
   2.437393e-09,
   2.461296e-09,
   2.498304e-09,
   2.505952e-09,
   2.561776e-09,
   2.636905e-09,
   2.648569e-09,
   2.767857e-09,
   2.814631e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.240895e-09,
   3.291667e-09};
   Double_t Graph14_fy25[51] = {
   2.415267e-10,
   2.29017e-10,
   2.267857e-10,
   2.106696e-10,
   2.089286e-10,
   1.910714e-10,
   1.835991e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.342307e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   8.063867e-11,
   6.607143e-11,
   4.821429e-11,
   4.240254e-11,
   3.035714e-11,
   2.553283e-11,
   1.587673e-11,
   1.25e-11,
   1.080626e-11,
   9.608857e-12,
   1.154493e-11,
   1.25e-11,
   1.75824e-11,
   2.765837e-11,
   3.035714e-11,
   4.443148e-11,
   4.821429e-11,
   6.607143e-11,
   7.435758e-11,
   8.392857e-11,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.732143e-10,
   1.910714e-10,
   1.938585e-10,
   2.089286e-10,
   2.250885e-10,
   2.267857e-10,
   2.414351e-10,
   2.446429e-10,
   2.496795e-10,
   2.519068e-10,
   2.491248e-10,
   2.446429e-10,
   2.415267e-10};
   graph = new TGraph(51,Graph14_fx25,Graph14_fy25);
   graph->SetName("Graph14");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph1425 = new TH1F("Graph_Graph1425","Graph",100,2.286012e-09,3.975832e-09);
   Graph_Graph1425->SetMinimum(8.647971e-12);
   Graph_Graph1425->SetMaximum(2.761366e-10);
   Graph_Graph1425->SetDirectory(0);
   Graph_Graph1425->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1425->SetLineColor(ci);
   Graph_Graph1425->GetXaxis()->SetLabelFont(42);
   Graph_Graph1425->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1425->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1425->GetXaxis()->SetTitleOffset(1.0);
   Graph_Graph1425->GetXaxis()->SetTitleFont(42);
   Graph_Graph1425->GetYaxis()->SetLabelFont(42);
   Graph_Graph1425->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1425->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1425->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1425->GetYaxis()->SetTitleFont(42);
   Graph_Graph1425->GetZaxis()->SetLabelFont(42);
   Graph_Graph1425->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1425->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1425->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1425->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1425);

   ////////////////////////////////////////
   //// Draw previous result
   // 1 sigma contour
   
   Double_t Graph0_old_fx1[37] = {
   3.25468e-09,
   3.491497e-09,
   3.5e-09,
   3.686199e-09,
   3.75e-09,
   3.809631e-09,
   3.87337e-09,
   3.899451e-09,
   3.894682e-09,
   3.864164e-09,
   3.810322e-09,
   3.75e-09,
   3.734406e-09,
   3.617406e-09,
   3.5e-09,
   3.476053e-09,
   3.261138e-09,
   3.25e-09,
   3e-09,
   2.75e-09,
   2.540631e-09,
   2.5e-09,
   2.370614e-09,
   2.25e-09,
   2.247237e-09,
   2.182316e-09,
   2.133611e-09,
   2.101105e-09,
   2.087934e-09,
   2.095838e-09,
   2.127641e-09,
   2.187625e-09,
   2.25e-09,
   2.294642e-09,
   2.471995e-09,
   2.5e-09,
   2.706565e-09};
   Double_t Graph0_old_fy1[37] = {
   -1.615587e-27,
   2.5e-11,
   2.573236e-11,
   5e-11,
   6.115651e-11,
   7.5e-11,
   1e-10,
   1.25e-10,
   1.5e-10,
   1.75e-10,
   2e-10,
   2.207913e-10,
   2.25e-10,
   2.5e-10,
   2.717906e-10,
   2.75e-10,
   3e-10,
   3.011893e-10,
   3.150575e-10,
   3.146502e-10,
   3e-10,
   2.968468e-10,
   2.75e-10,
   2.508929e-10,
   2.5e-10,
   2.25e-10,
   2e-10,
   1.75e-10,
   1.5e-10,
   1.25e-10,
   1e-10,
   7.5e-11,
   5.791918e-11,
   5e-11,
   2.5e-11,
   1.987862e-11,
   -1.615587e-27};
   graph = new TGraph(37,Graph0_old_fx1,Graph0_old_fy1);
   graph->SetName("Graph0_old");
   graph->SetTitle("Graph");

   // Int_t ci;      // for color index setting
   // TColor *color; // for color definition with alpha
   // ci = TColor::GetColor("#003399");
   ci = TColor::GetColor("#dabd50");
   ci = kOrange-8;
   graph->SetLineColor(ci);
   graph->SetLineStyle(kDashed);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1_old = new TH1F("Graph_Graph1_old","Graph",100,1.906782e-09,4.080602e-09);
   Graph_Graph1_old->SetMinimum(-3.150575e-11);
   Graph_Graph1_old->SetMaximum(3.465633e-10);
   Graph_Graph1_old->SetDirectory(0);
   Graph_Graph1_old->SetStats(0);
   Graph_Graph1_old->SetLineWidth(2);
   Graph_Graph1_old->SetMarkerStyle(20);
   Graph_Graph1_old->GetXaxis()->SetNdivisions(505);
   Graph_Graph1_old->GetXaxis()->SetLabelFont(132);
   Graph_Graph1_old->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1_old->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1_old->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1_old->GetXaxis()->SetTitleOffset(1.0);
   Graph_Graph1_old->GetXaxis()->SetTitleFont(132);
   Graph_Graph1_old->GetYaxis()->SetLabelFont(132);
   Graph_Graph1_old->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1_old->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1_old->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1_old->GetYaxis()->SetTitleOffset(1.0);
   Graph_Graph1_old->GetYaxis()->SetTitleFont(132);
   Graph_Graph1_old->GetZaxis()->SetLabelFont(132);
   Graph_Graph1_old->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1_old->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1_old->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1_old->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1_old);
   
   graph->Draw("c ");

   // 2 sigma contour
   
   Double_t Graph1_old_fx2[52] = {
   4.41059e-09,
   4.490487e-09,
   4.5e-09,
   4.57765e-09,
   4.641782e-09,
   4.677984e-09,
   4.690321e-09,
   4.682703e-09,
   4.658338e-09,
   4.618536e-09,
   4.566431e-09,
   4.501683e-09,
   4.5e-09,
   4.421096e-09,
   4.328647e-09,
   4.25e-09,
   4.225035e-09,
   4.09733e-09,
   4e-09,
   3.956665e-09,
   3.788034e-09,
   3.75e-09,
   3.575482e-09,
   3.5e-09,
   3.276714e-09,
   3.25e-09,
   3e-09,
   2.75e-09,
   2.5e-09,
   2.494276e-09,
   2.253655e-09,
   2.25e-09,
   2.114542e-09,
   2e-09,
   1.988691e-09,
   1.908183e-09,
   1.8329e-09,
   1.765845e-09,
   1.75e-09,
   1.717652e-09,
   1.680547e-09,
   1.649567e-09,
   1.626479e-09,
   1.611345e-09,
   1.605759e-09,
   1.610714e-09,
   1.627737e-09,
   1.65922e-09,
   1.706915e-09,
   1.75e-09,
   1.772909e-09,
   1.839665e-09};
   Double_t Graph1_old_fy2[52] = {
   -1.615587e-27,
   2.5e-11,
   2.74684e-11,
   5e-11,
   7.5e-11,
   1e-10,
   1.25e-10,
   1.5e-10,
   1.75e-10,
   2e-10,
   2.25e-10,
   2.5e-10,
   2.505666e-10,
   2.75e-10,
   3e-10,
   3.196031e-10,
   3.25e-10,
   3.5e-10,
   3.680585e-10,
   3.75e-10,
   4e-10,
   4.054302e-10,
   4.25e-10,
   4.329406e-10,
   4.5e-10,
   4.519868e-10,
   4.618106e-10,
   4.619359e-10,
   4.50576e-10,
   4.5e-10,
   4.25e-10,
   4.245925e-10,
   4e-10,
   3.782201e-10,
   3.75e-10,
   3.5e-10,
   3.25e-10,
   3e-10,
   2.934474e-10,
   2.75e-10,
   2.5e-10,
   2.25e-10,
   2e-10,
   1.75e-10,
   1.5e-10,
   1.25e-10,
   1e-10,
   7.5e-11,
   5e-11,
   3.202471e-11,
   2.5e-11,
   -1.615587e-27};
   graph = new TGraph(52,Graph1_old_fx2,Graph1_old_fy2);
   graph->SetName("Graph1_old");
   graph->SetTitle("Graph");
   graph->SetFillColor(5);

   // ci = TColor::GetColor("#3366ff");
   ci = TColor::GetColor("#dabd50");
   ci = kOrange-8;
   graph->SetLineColor(ci);
   graph->SetLineStyle(kDashed);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph2_old = new TH1F("Graph_Graph2_old","Graph",100,1.297303e-09,4.998777e-09);
   Graph_Graph2_old->SetMinimum(-4.619359e-11);
   Graph_Graph2_old->SetMaximum(5.081295e-10);
   Graph_Graph2_old->SetDirectory(0);
   Graph_Graph2_old->SetStats(0);
   Graph_Graph2_old->SetLineWidth(2);
   Graph_Graph2_old->SetMarkerStyle(20);
   Graph_Graph2_old->GetXaxis()->SetNdivisions(505);
   Graph_Graph2_old->GetXaxis()->SetLabelFont(132);
   Graph_Graph2_old->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph2_old->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph2_old->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph2_old->GetXaxis()->SetTitleOffset(1.0);
   Graph_Graph2_old->GetXaxis()->SetTitleFont(132);
   Graph_Graph2_old->GetYaxis()->SetLabelFont(132);
   Graph_Graph2_old->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph2_old->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph2_old->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph2_old->GetYaxis()->SetTitleOffset(1.0);
   Graph_Graph2_old->GetYaxis()->SetTitleFont(132);
   Graph_Graph2_old->GetZaxis()->SetLabelFont(132);
   Graph_Graph2_old->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph2_old->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph2_old->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph2_old->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph2_old);
   
   graph->Draw("c ");
 
   // 3 sigma contour

   Double_t Graph2_old_fx3[70] = {
   5.352541e-09,
   5.4029e-09,
   5.464093e-09,
   5.5e-09,
   5.508167e-09,
   5.530851e-09,
   5.536337e-09,
   5.527176e-09,
   5.505764e-09,
   5.5e-09,
   5.471875e-09,
   5.428367e-09,
   5.375039e-09,
   5.314536e-09,
   5.25e-09,
   5.245265e-09,
   5.164926e-09,
   5.076569e-09,
   5e-09,
   4.982637e-09,
   4.87685e-09,
   4.767217e-09,
   4.75e-09,
   4.640145e-09,
   4.507971e-09,
   4.5e-09,
   4.3569e-09,
   4.25e-09,
   4.19504e-09,
   4.00811e-09,
   4e-09,
   3.790031e-09,
   3.75e-09,
   3.509456e-09,
   3.5e-09,
   3.25e-09,
   3e-09,
   2.75e-09,
   2.5e-09,
   2.312355e-09,
   2.25e-09,
   2.103747e-09,
   2e-09,
   1.951574e-09,
   1.835768e-09,
   1.75e-09,
   1.732431e-09,
   1.654594e-09,
   1.581188e-09,
   1.510066e-09,
   1.5e-09,
   1.459279e-09,
   1.41337e-09,
   1.371272e-09,
   1.331865e-09,
   1.296727e-09,
   1.265033e-09,
   1.25e-09,
   1.241116e-09,
   1.224212e-09,
   1.211608e-09,
   1.203343e-09,
   1.200326e-09,
   1.203125e-09,
   1.212642e-09,
   1.230258e-09,
   1.25e-09,
   1.259271e-09,
   1.303887e-09,
   1.341723e-09};
   Double_t Graph2_old_fy3[70] = {
   -1.615587e-27,
   2.5e-11,
   5e-11,
   7.019951e-11,
   7.5e-11,
   1e-10,
   1.25e-10,
   1.5e-10,
   1.75e-10,
   1.793693e-10,
   2e-10,
   2.25e-10,
   2.5e-10,
   2.75e-10,
   2.984054e-10,
   3e-10,
   3.25e-10,
   3.5e-10,
   3.705728e-10,
   3.75e-10,
   4e-10,
   4.25e-10,
   4.286866e-10,
   4.5e-10,
   4.75e-10,
   4.764284e-10,
   5e-10,
   5.17291e-10,
   5.25e-10,
   5.5e-10,
   5.510706e-10,
   5.75e-10,
   5.793704e-10,
   6e-10,
   6.008037e-10,
   6.162455e-10,
   6.244459e-10,
   6.246527e-10,
   6.154255e-10,
   6e-10,
   5.948221e-10,
   5.75e-10,
   5.602953e-10,
   5.5e-10,
   5.25e-10,
   5.055201e-10,
   5e-10,
   4.75e-10,
   4.5e-10,
   4.25e-10,
   4.212053e-10,
   4e-10,
   3.75e-10,
   3.5e-10,
   3.25e-10,
   3e-10,
   2.75e-10,
   2.609825e-10,
   2.5e-10,
   2.25e-10,
   2e-10,
   1.75e-10,
   1.5e-10,
   1.25e-10,
   1e-10,
   7.5e-11,
   5.657961e-11,
   5e-11,
   2.5e-11,
   -1.615587e-27};
   graph = new TGraph(70,Graph2_old_fx3,Graph2_old_fy3);
   graph->SetName("Graph2_old");
   graph->SetTitle("Graph");
   graph->SetFillColor(7);

   // ci = TColor::GetColor("#3399cc");
   ci = TColor::GetColor("#dabd50");
   ci = kOrange-8;
   graph->SetLineColor(ci);
   graph->SetLineStyle(kDashed);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3_old = new TH1F("Graph_Graph3_old","Graph",100,7.667245e-10,5.969938e-09);
   Graph_Graph3_old->SetMinimum(-6.246527e-11);
   Graph_Graph3_old->SetMaximum(6.87118e-10);
   Graph_Graph3_old->SetDirectory(0);
   Graph_Graph3_old->SetStats(0);
   Graph_Graph3_old->SetLineWidth(2);
   Graph_Graph3_old->SetMarkerStyle(20);
   Graph_Graph3_old->GetXaxis()->SetNdivisions(505);
   Graph_Graph3_old->GetXaxis()->SetLabelFont(132);
   Graph_Graph3_old->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3_old->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3_old->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3_old->GetXaxis()->SetTitleOffset(1.0);
   Graph_Graph3_old->GetXaxis()->SetTitleFont(132);
   Graph_Graph3_old->GetYaxis()->SetLabelFont(132);
   Graph_Graph3_old->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3_old->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3_old->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3_old->GetYaxis()->SetTitleOffset(1.0);
   Graph_Graph3_old->GetYaxis()->SetTitleFont(132);
   Graph_Graph3_old->GetZaxis()->SetLabelFont(132);
   Graph_Graph3_old->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3_old->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3_old->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3_old->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph3_old);
   
   graph->Draw("c ");

   // // 4 sigma contour   
   // Double_t Graph3_old_fx4[88] = {
   // 6.33913e-09,
   // 6.376446e-09,
   // 6.422139e-09,
   // 6.454299e-09,
   // 6.469869e-09,
   // 6.471208e-09,
   // 6.460267e-09,
   // 6.4391e-09,
   // 6.408209e-09,
   // 6.36968e-09,
   // 6.323066e-09,
   // 6.270602e-09,
   // 6.25e-09,
   // 6.209155e-09,
   // 6.14187e-09,
   // 6.06808e-09,
   // 6e-09,
   // 5.990344e-09,
   // 5.905017e-09,
   // 5.816709e-09,
   // 5.75e-09,
   // 5.721145e-09,
   // 5.618979e-09,
   // 5.511277e-09,
   // 5.5e-09,
   // 5.398241e-09,
   // 5.27938e-09,
   // 5.25e-09,
   // 5.151973e-09,
   // 5.016676e-09,
   // 5e-09,
   // 4.873735e-09,
   // 4.75e-09,
   // 4.721499e-09,
   // 4.555493e-09,
   // 4.5e-09,
   // 4.37308e-09,
   // 4.25e-09,
   // 4.175245e-09,
   // 4e-09,
   // 3.943178e-09,
   // 3.75e-09,
   // 3.664561e-09,
   // 3.5e-09,
   // 3.254659e-09,
   // 3.25e-09,
   // 3e-09,
   // 2.75e-09,
   // 2.519932e-09,
   // 2.5e-09,
   // 2.25e-09,
   // 2.192185e-09,
   // 2e-09,
   // 1.988068e-09,
   // 1.848025e-09,
   // 1.75e-09,
   // 1.722986e-09,
   // 1.625438e-09,
   // 1.531388e-09,
   // 1.5e-09,
   // 1.455129e-09,
   // 1.39022e-09,
   // 1.325949e-09,
   // 1.264473e-09,
   // 1.25e-09,
   // 1.215402e-09,
   // 1.172153e-09,
   // 1.129811e-09,
   // 1.089841e-09,
   // 1.051066e-09,
   // 1.014866e-09,
   // 1e-09,
   // 9.855075e-10,
   // 9.621862e-10,
   // 9.402936e-10,
   // 9.207059e-10,
   // 9.029539e-10,
   // 8.878469e-10,
   // 8.751154e-10,
   // 8.655048e-10,
   // 8.590134e-10,
   // 8.563406e-10,
   // 8.578654e-10,
   // 8.642921e-10,
   // 8.765914e-10,
   // 8.956163e-10,
   // 9.20995e-10,
   // 9.407959e-10};
   // Double_t Graph3_old_fy4[88] = {
   // -1.615587e-27,
   // 2.5e-11,
   // 5e-11,
   // 7.5e-11,
   // 1e-10,
   // 1.25e-10,
   // 1.5e-10,
   // 1.75e-10,
   // 2e-10,
   // 2.25e-10,
   // 2.5e-10,
   // 2.75e-10,
   // 2.836589e-10,
   // 3e-10,
   // 3.25e-10,
   // 3.5e-10,
   // 3.719536e-10,
   // 3.75e-10,
   // 4e-10,
   // 4.25e-10,
   // 4.427624e-10,
   // 4.5e-10,
   // 4.75e-10,
   // 5e-10,
   // 5.02572e-10,
   // 5.25e-10,
   // 5.5e-10,
   // 5.561041e-10,
   // 5.75e-10,
   // 6e-10,
   // 6.03056e-10,
   // 6.25e-10,
   // 6.456853e-10,
   // 6.5e-10,
   // 6.75e-10,
   // 6.830613e-10,
   // 7e-10,
   // 7.163792e-10,
   // 7.25e-10,
   // 7.44536e-10,
   // 7.5e-10,
   // 7.685596e-10,
   // 7.75e-10,
   // 7.87013e-10,
   // 8e-10,
   // 8.002468e-10,
   // 8.072473e-10,
   // 8.073596e-10,
   // 8e-10,
   // 7.993636e-10,
   // 7.816685e-10,
   // 7.75e-10,
   // 7.521289e-10,
   // 7.5e-10,
   // 7.25e-10,
   // 7.06902e-10,
   // 7e-10,
   // 6.75e-10,
   // 6.5e-10,
   // 6.416044e-10,
   // 6.25e-10,
   // 6e-10,
   // 5.75e-10,
   // 5.5e-10,
   // 5.44025e-10,
   // 5.25e-10,
   // 5e-10,
   // 4.75e-10,
   // 4.5e-10,
   // 4.25e-10,
   // 4e-10,
   // 3.892724e-10,
   // 3.75e-10,
   // 3.5e-10,
   // 3.25e-10,
   // 3e-10,
   // 2.75e-10,
   // 2.5e-10,
   // 2.25e-10,
   // 2e-10,
   // 1.75e-10,
   // 1.5e-10,
   // 1.25e-10,
   // 1e-10,
   // 7.5e-11,
   // 5e-11,
   // 2.5e-11,
   // -1.615587e-27};
   // graph = new TGraph(88,Graph3_old_fx4,Graph3_old_fy4);
   // graph->SetName("Graph3_old");
   // graph->SetTitle("Graph");
   // graph->SetFillColor(3);
   // // graph->SetLineColor(66);
   // ci = TColor::GetColor("#dabd50");
   // ci = kOrange-8;
   // graph->SetLineColor(ci);
   // graph->SetLineStyle(kDashed);
   // graph->SetLineWidth(3);
   // graph->SetMarkerStyle(20);
   
   // TH1F *Graph_Graph4_old = new TH1F("Graph_Graph4_old","Graph",100,2.948538e-10,7.032695e-09);
   // Graph_Graph4_old->SetMinimum(-8.073596e-11);
   // Graph_Graph4_old->SetMaximum(8.880956e-10);
   // Graph_Graph4_old->SetDirectory(0);
   // Graph_Graph4_old->SetStats(0);
   // Graph_Graph4_old->SetLineWidth(2);
   // Graph_Graph4_old->SetMarkerStyle(20);
   // Graph_Graph4_old->GetXaxis()->SetNdivisions(505);
   // Graph_Graph4_old->GetXaxis()->SetLabelFont(132);
   // Graph_Graph4_old->GetXaxis()->SetLabelOffset(0.01);
   // Graph_Graph4_old->GetXaxis()->SetLabelSize(0.06);
   // Graph_Graph4_old->GetXaxis()->SetTitleSize(0.072);
   // Graph_Graph4_old->GetXaxis()->SetTitleOffset(1.0);
   // Graph_Graph4_old->GetXaxis()->SetTitleFont(132);
   // Graph_Graph4_old->GetYaxis()->SetLabelFont(132);
   // Graph_Graph4_old->GetYaxis()->SetLabelOffset(0.01);
   // Graph_Graph4_old->GetYaxis()->SetLabelSize(0.06);
   // Graph_Graph4_old->GetYaxis()->SetTitleSize(0.072);
   // Graph_Graph4_old->GetYaxis()->SetTitleOffset(1.0);
   // Graph_Graph4_old->GetYaxis()->SetTitleFont(132);
   // Graph_Graph4_old->GetZaxis()->SetLabelFont(132);
   // Graph_Graph4_old->GetZaxis()->SetLabelSize(0.06);
   // Graph_Graph4_old->GetZaxis()->SetTitleSize(0.072);
   // Graph_Graph4_old->GetZaxis()->SetTitleOffset(1.2);
   // Graph_Graph4_old->GetZaxis()->SetTitleFont(132);
   // graph->SetHistogram(Graph_Graph4_old);
   
   // graph->Draw("c ");

   // // 5 sigma contour
   
   // Double_t Graph4_old_fx5[46] = {
   // 2.012341e-09,
   // 2e-09,
   // 1.913658e-09,
   // 1.769891e-09,
   // 1.75e-09,
   // 1.654596e-09,
   // 1.544272e-09,
   // 1.5e-09,
   // 1.454463e-09,
   // 1.376676e-09,
   // 1.301149e-09,
   // 1.25e-09,
   // 1.231629e-09,
   // 1.176661e-09,
   // 1.121706e-09,
   // 1.068562e-09,
   // 1.015559e-09,
   // 1e-09,
   // 9.740415e-10,
   // 9.369236e-10,
   // 9.012321e-10,
   // 8.658573e-10,
   // 8.31987e-10,
   // 7.985728e-10,
   // 7.667569e-10,
   // 7.5e-10,
   // 7.392621e-10,
   // 7.173216e-10,
   // 6.959749e-10,
   // 6.75989e-10,
   // 6.567804e-10,
   // 6.390676e-10,
   // 6.223625e-10,
   // 6.073317e-10,
   // 5.936047e-10,
   // 5.817948e-10,
   // 5.716816e-10,
   // 5.638268e-10,
   // 5.582104e-10,
   // 5.553557e-10,
   // 5.555253e-10,
   // 5.592417e-10,
   // 5.672006e-10,
   // 5.800317e-10,
   // 5.981686e-10,
   // 6.12589e-10};
   // Double_t Graph4_old_fy5[46] = {
   // 9.75e-10,
   // 9.728308e-10,
   // 9.5e-10,
   // 9.25e-10,
   // 9.217245e-10,
   // 9e-10,
   // 8.75e-10,
   // 8.646823e-10,
   // 8.5e-10,
   // 8.25e-10,
   // 8e-10,
   // 7.83096e-10,
   // 7.75e-10,
   // 7.5e-10,
   // 7.25e-10,
   // 7e-10,
   // 6.75e-10,
   // 6.673889e-10,
   // 6.5e-10,
   // 6.25e-10,
   // 6e-10,
   // 5.75e-10,
   // 5.5e-10,
   // 5.25e-10,
   // 5e-10,
   // 4.865655e-10,
   // 4.75e-10,
   // 4.5e-10,
   // 4.25e-10,
   // 4e-10,
   // 3.75e-10,
   // 3.5e-10,
   // 3.25e-10,
   // 3e-10,
   // 2.75e-10,
   // 2.5e-10,
   // 2.25e-10,
   // 2e-10,
   // 1.75e-10,
   // 1.5e-10,
   // 1.25e-10,
   // 1e-10,
   // 7.5e-11,
   // 5e-11,
   // 2.5e-11,
   // -1.615587e-27};
   // graph = new TGraph(46,Graph4_old_fx5,Graph4_old_fy5);
   // graph->SetName("Graph4_old");
   // graph->SetTitle("Graph");
   // graph->SetFillColor(6);

   // // ci = TColor::GetColor("#66ccff");
   // ci = TColor::GetColor("#dabd50");
   // ci = kOrange-8;
   // graph->SetLineColor(ci);
   // graph->SetLineStyle(kDashed);
   // graph->SetLineWidth(3);
   // graph->SetMarkerStyle(20);
   
   // TH1F *Graph_Graph5_old = new TH1F("Graph_Graph5_old","Graph",100,4.096572e-10,2.158039e-09);
   // Graph_Graph5_old->SetMinimum(-9.75e-11);
   // Graph_Graph5_old->SetMaximum(1.0725e-09);
   // Graph_Graph5_old->SetDirectory(0);
   // Graph_Graph5_old->SetStats(0);
   // Graph_Graph5_old->SetLineWidth(2);
   // Graph_Graph5_old->SetMarkerStyle(20);
   // Graph_Graph5_old->GetXaxis()->SetNdivisions(505);
   // Graph_Graph5_old->GetXaxis()->SetLabelFont(132);
   // Graph_Graph5_old->GetXaxis()->SetLabelOffset(0.01);
   // Graph_Graph5_old->GetXaxis()->SetLabelSize(0.06);
   // Graph_Graph5_old->GetXaxis()->SetTitleSize(0.072);
   // Graph_Graph5_old->GetXaxis()->SetTitleOffset(1.0);
   // Graph_Graph5_old->GetXaxis()->SetTitleFont(132);
   // Graph_Graph5_old->GetYaxis()->SetLabelFont(132);
   // Graph_Graph5_old->GetYaxis()->SetLabelOffset(0.01);
   // Graph_Graph5_old->GetYaxis()->SetLabelSize(0.06);
   // Graph_Graph5_old->GetYaxis()->SetTitleSize(0.072);
   // Graph_Graph5_old->GetYaxis()->SetTitleOffset(1.0);
   // Graph_Graph5_old->GetYaxis()->SetTitleFont(132);
   // Graph_Graph5_old->GetZaxis()->SetLabelFont(132);
   // Graph_Graph5_old->GetZaxis()->SetLabelSize(0.06);
   // Graph_Graph5_old->GetZaxis()->SetTitleSize(0.072);
   // Graph_Graph5_old->GetZaxis()->SetTitleOffset(1.2);
   // Graph_Graph5_old->GetZaxis()->SetTitleFont(132);
   // graph->SetHistogram(Graph_Graph5_old);
   
   // graph->Draw("c ");

   // // 5 sigma contour second part

   // Double_t Graph5_old_fx6[56] = {
   // 7.406158e-09,
   // 7.437132e-09,
   // 7.472545e-09,
   // 7.496869e-09,
   // 7.5e-09,
   // 7.507035e-09,
   // 7.505138e-09,
   // 7.5e-09,
   // 7.492659e-09,
   // 7.471387e-09,
   // 7.441647e-09,
   // 7.405321e-09,
   // 7.361908e-09,
   // 7.313435e-09,
   // 7.258822e-09,
   // 7.25e-09,
   // 7.198338e-09,
   // 7.131836e-09,
   // 7.062136e-09,
   // 7e-09,
   // 6.987166e-09,
   // 6.909161e-09,
   // 6.826343e-09,
   // 6.75e-09,
   // 6.741197e-09,
   // 6.647978e-09,
   // 6.5532e-09,
   // 6.5e-09,
   // 6.4533e-09,
   // 6.351471e-09,
   // 6.25e-09,
   // 6.245067e-09,
   // 6.132577e-09,
   // 6.015693e-09,
   // 6e-09,
   // 5.89594e-09,
   // 5.771471e-09,
   // 5.75e-09,
   // 5.640296e-09,
   // 5.503267e-09,
   // 5.5e-09,
   // 5.361471e-09,
   // 5.25e-09,
   // 5.212235e-09,
   // 5.054453e-09,
   // 5e-09,
   // 4.885886e-09,
   // 4.75e-09,
   // 4.711027e-09,
   // 4.516333e-09,
   // 4.5e-09,
   // 4.306473e-09,
   // 4.25e-09,
   // 4.085874e-09,
   // 4e-09,
   // 3.921191e-09};
   // Double_t Graph5_old_fy6[56] = {
   // -1.615587e-27,
   // 2.5e-11,
   // 5e-11,
   // 7.5e-11,
   // 8.265616e-11,
   // 1e-10,
   // 1.25e-10,
   // 1.353045e-10,
   // 1.5e-10,
   // 1.75e-10,
   // 2e-10,
   // 2.25e-10,
   // 2.5e-10,
   // 2.75e-10,
   // 3e-10,
   // 3.03764e-10,
   // 3.25e-10,
   // 3.5e-10,
   // 3.75e-10,
   // 3.957477e-10,
   // 4e-10,
   // 4.25e-10,
   // 4.5e-10,
   // 4.72513e-10,
   // 4.75e-10,
   // 5e-10,
   // 5.25e-10,
   // 5.384009e-10,
   // 5.5e-10,
   // 5.75e-10,
   // 5.988951e-10,
   // 6e-10,
   // 6.25e-10,
   // 6.5e-10,
   // 6.533409e-10,
   // 6.75e-10,
   // 7e-10,
   // 7.043029e-10,
   // 7.25e-10,
   // 7.5e-10,
   // 7.505959e-10,
   // 7.75e-10,
   // 7.940238e-10,
   // 8e-10,
   // 8.25e-10,
   // 8.33372e-10,
   // 8.5e-10,
   // 8.698487e-10,
   // 8.75e-10,
   // 9e-10,
   // 9.021052e-10,
   // 9.25e-10,
   // 9.320718e-10,
   // 9.5e-10,
   // 9.639308e-10,
   // 9.75e-10};
   // graph = new TGraph(56,Graph5_old_fx6,Graph5_old_fy6);
   // graph->SetName("Graph5_old");
   // graph->SetTitle("Graph");
   // graph->SetFillColor(6);

   // // ci = TColor::GetColor("#66ccff");
   // ci = TColor::GetColor("#dabd50");
   // ci = kOrange-8; 
   // graph->SetLineColor(ci);
   // graph->SetLineStyle(kDashed);
   // graph->SetLineWidth(3);
   // graph->SetMarkerStyle(20);
   
   // TH1F *Graph_Graph6_old = new TH1F("Graph_Graph6_old","Graph",100,3.562607e-09,7.865619e-09);
   // Graph_Graph6_old->SetMinimum(-9.75e-11);
   // Graph_Graph6_old->SetMaximum(1.0725e-09);
   // Graph_Graph6_old->SetDirectory(0);
   // Graph_Graph6_old->SetStats(0);
   // Graph_Graph6_old->SetLineWidth(2);
   // Graph_Graph6_old->SetMarkerStyle(20);
   // Graph_Graph6_old->GetXaxis()->SetNdivisions(505);
   // Graph_Graph6_old->GetXaxis()->SetLabelFont(132);
   // Graph_Graph6_old->GetXaxis()->SetLabelOffset(0.01);
   // Graph_Graph6_old->GetXaxis()->SetLabelSize(0.06);
   // Graph_Graph6_old->GetXaxis()->SetTitleSize(0.072);
   // Graph_Graph6_old->GetXaxis()->SetTitleOffset(1.0);
   // Graph_Graph6_old->GetXaxis()->SetTitleFont(132);
   // Graph_Graph6_old->GetYaxis()->SetLabelFont(132);
   // Graph_Graph6_old->GetYaxis()->SetLabelOffset(0.01);
   // Graph_Graph6_old->GetYaxis()->SetLabelSize(0.06);
   // Graph_Graph6_old->GetYaxis()->SetTitleSize(0.072);
   // Graph_Graph6_old->GetYaxis()->SetTitleOffset(1.0);
   // Graph_Graph6_old->GetYaxis()->SetTitleFont(132);
   // Graph_Graph6_old->GetZaxis()->SetLabelFont(132);
   // Graph_Graph6_old->GetZaxis()->SetLabelSize(0.06);
   // Graph_Graph6_old->GetZaxis()->SetTitleSize(0.072);
   // Graph_Graph6_old->GetZaxis()->SetTitleOffset(1.2);
   // Graph_Graph6_old->GetZaxis()->SetTitleFont(132);
   // graph->SetHistogram(Graph_Graph6_old);
   
   // graph->Draw("c ");

   Double_t *dum = 0;
   TPolyMarker *pmarker = new TPolyMarker(1,dum,dum,"");
   pmarker->SetMarkerStyle(33);
   pmarker->SetMarkerSize(2);
   //   pmarker->SetPoint(0,2.8202e-09,1.6183e-10);
   ci = TColor::GetColor("#dabd50");
   ci = kOrange-8;
   pmarker->SetMarkerColor(ci);
   pmarker->SetPoint(0,2.9692e-09,1.4706e-10);
   pmarker->Draw("");
   ///// end draw previous result
   ////////////////////////////////////////


   
   graph->Draw("l");
   TGaxis *gaxis = new TGaxis(0,7e-10,6.5e-09,7e-10,0,6.5e-09,407,"-U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axist");
   gaxis->Draw();
   gaxis = new TGaxis(0,0,6.5e-09,0,0,6.5e-09,407,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.0);
   gaxis->SetTitleSize(35);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisb");
   gaxis->SetTitle("#font[32]{B}(#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus})");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(0,0,0,7e-10,0,7e-10,407,"");
   gaxis->SetLabelOffset(0.01);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.0);
   gaxis->SetTitleSize(35);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisl");
   gaxis->SetTitle("#font[32]{B}(#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus})");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(6.5e-09,0,6.5e-09,7e-10,0,7e-10,407,"+U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axisr");
   gaxis->Draw();
   TMarker *marker = new TMarker(3.029762e-09,1.196429e-10,20);
   marker->SetMarkerColor(9);
   marker->SetMarkerStyle(20);
   marker->SetMarkerSize(1.1);
   marker->Draw();
   

   /////////////
   //Draw SM
   double sm_bs_value = 3.66*1E-9;
   double sm_bs_error = 0.14*1E-9;
   double sm_bd_value = 0.103*1E-9;
   double sm_bd_error = 0.005*1E-9;

   TGraphErrors * g_SM = new TGraphErrors();
   g_SM->SetTitle("SM");
   g_SM->SetName("SM");
   g_SM->SetMarkerStyle(5);
   g_SM->SetPoint(0,sm_bs_value, sm_bd_value);
   g_SM->SetPointError(0,sm_bs_error, sm_bd_error);
   g_SM->SetMarkerStyle(1);
   g_SM->SetMarkerColor(kRed+1);
   g_SM->SetLineColor(kRed+1);
   g_SM->SetLineWidth(3);
   g_SM->Draw("SAME");

   TText * labelSM = new TText(3.66*1E-9, 0.103*1E-9* 1.2,"SM");
   labelSM->SetTextAlign(21);
   labelSM->SetTextSize(0.05);
   labelSM->SetTextColor(kRed+1);
   labelSM->Draw("SAME");
   ///////////////

   
   TPaveText *pt = new TPaveText(0.65,0.775,0.84,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(30);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   

   TLegend *leg = new TLegend(0.74,0.675,0.875,0.8);
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(20);
   // leg->SetLineColor(1);
   // leg->SetLineStyle(1);
   // leg->SetLineWidth(2);
   // leg->SetFillColor(0);
   // leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","4.4 fb^{#minus1}","l");
   ci = TColor::GetColor("#dabd50");
   ci = kOrange-8;
   entry->SetLineColor(ci);
   entry->SetLineStyle(kDashed);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("NULL","9 fb^{#minus1}","l");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();

   pt = new TPaveText(0.17,0.855,0.37,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);

   // ci = TColor::GetColor("#999999");
   ci = TColor::GetColor(1);
   pt->SetTextColor(ci);
   pt->SetTextFont(133);
   pt->SetTextSize(21);
   pt_LaTex = pt->AddText("contours correspond to 68%, 95%, 99% CL regions");
   pt->Draw();
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->Modified();
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->cd();
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SetSelected(TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2);

   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SaveAs("Fig11_top.pdf");
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SaveAs("Fig11_top.png");
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SaveAs("Fig11_top.eps");
   //   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SaveAs("Fig11_top.root");
}


==> figs/Fig3_bottom_left.C <==
void Fig2_bottom_left()
{
//=========Macro generated from canvas: Canvas_1/Canvas_1
//=========  (Fri Feb 12 17:31:37 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *Canvas_1 = new TCanvas("Canvas_1", "Canvas_1",0,0,700,500);
   Canvas_1->Range(-1.656,-3.152788,14.904,15.79076);
   Canvas_1->SetFillColor(0);
   Canvas_1->SetBorderMode(0);
   Canvas_1->SetBorderSize(2);
   Canvas_1->SetFrameBorderMode(0);
   Canvas_1->SetFrameBorderMode(0);
   Canvas_1->SetLeftMargin(0.20);
   Canvas_1->SetBottomMargin(0.19);
   
   TH1D *frame_bb0b2d0__3 = new TH1D("frame_bb0b2d0__3","A RooPlot of \"B_TAU_ps\"",15,0,13.248);
   frame_bb0b2d0__3->SetBinContent(1,13.89641);
   frame_bb0b2d0__3->SetMinimum(-1.258433);
   frame_bb0b2d0__3->SetMaximum(13.89641);
   frame_bb0b2d0__3->SetEntries(1);
   frame_bb0b2d0__3->SetDirectory(0);
   frame_bb0b2d0__3->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_bb0b2d0__3->SetLineColor(ci);
   frame_bb0b2d0__3->GetXaxis()->SetTitle("Decay time [ps]");
   frame_bb0b2d0__3->GetXaxis()->SetLabelFont(132);
   frame_bb0b2d0__3->GetXaxis()->SetTitleOffset(0.95);
   frame_bb0b2d0__3->GetXaxis()->SetTitleFont(132);
   frame_bb0b2d0__3->GetXaxis()->SetLabelSize(0.09);
   frame_bb0b2d0__3->GetXaxis()->SetTitleSize(0.09);
   frame_bb0b2d0__3->GetYaxis()->SetTitle("Yield / (0.88 ps)");
   frame_bb0b2d0__3->GetYaxis()->SetLabelFont(132);
   frame_bb0b2d0__3->GetYaxis()->SetTitleOffset(1.1);
   frame_bb0b2d0__3->GetYaxis()->SetTitleFont(132);
   frame_bb0b2d0__3->GetYaxis()->SetLabelSize(0.09);
   frame_bb0b2d0__3->GetYaxis()->SetTitleSize(0.09);
   frame_bb0b2d0__3->GetZaxis()->SetLabelFont(132);
   frame_bb0b2d0__3->GetZaxis()->SetTitleOffset(1.2);
   frame_bb0b2d0__3->GetZaxis()->SetTitleFont(132);
   frame_bb0b2d0__3->Draw("FUNC");
   
   Double_t h_fx[15] = {
   0.4416,
   1.3248,
   2.208,
   3.0912,
   3.9744,
   4.8576,
   5.7408,
   6.624,
   7.5072,
   10.1568,
   11.04,
   11.9232};
   Double_t h_fy[15] = {
   4.872796,
   10.1734,
   3.943731,
   0.4114327,
   1.514557,
   0.7731546,
   0.1301955,
   0.4007562,
   0.4893837,
   1.593538,
   0.6556814,
   -0.1139538};
   Double_t h_flx[15] = {
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416};
   Double_t h_fly[15] = {
   2.289426,
   3.034156,
   2.188414,
   0.9773421,
   1.253583,
   0.8703922,
   0.699772,
   0.4007562,
   0.597099,
   0.9348649,
   0.6556814,
   0.1139538};
   Double_t h_fehx[15] = {
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416};
   Double_t h_fehy[15] = {
   2.289426,
   3.034156,
   2.188414,
   0.9773421,
   1.253583,
   0.8703922,
   0.699772,
   0.4007562,
   0.597099,
   0.9348649,
   0.6556814,
   0.1139538};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(15,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_combData_Cut[BDTCat==BDTCat::bin1]");
   grae->SetTitle("Histogram of combData_plot__B_TAU_ps");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002 = new TH1F("Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002","Histogram of combData_plot__B_TAU_ps",100,0,14.5728);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002->SetMinimum(-1.258433);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002->SetMaximum(14.58527);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002->SetDirectory(0);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002->SetLineColor(ci);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002->GetXaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002->GetXaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002->GetYaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002->GetYaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002->GetZaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002);
   
   grae->Draw("p");
   
   Double_t val_fx1[74] = {
   -0.8832,
   -0.8832,
   0,
   0.2208,
   0.2484,
   0.2622,
   0.276,
   0.3036,
   0.3312,
   0.3588,
   0.3864,
   0.414,
   0.4416,
   0.4692,
   0.4968,
   0.552,
   0.5796,
   0.6072,
   0.6348,
   0.6624,
   0.69,
   0.7176,
   0.7452,
   0.7728,
   0.8004,
   0.828,
   0.8556,
   0.8832,
   0.9108,
   0.9384,
   0.9936,
   1.0488,
   1.104,
   1.1592,
   1.2144,
   1.2696,
   1.3248,
   1.4352,
   1.5456,
   1.656,
   1.7664,
   1.9872,
   2.208,
   2.4288,
   2.6496,
   2.76,
   2.8704,
   2.9808,
   3.0912,
   3.2016,
   3.312,
   3.5328,
   3.7536,
   3.9744,
   4.1952,
   4.416,
   4.6368,
   4.8576,
   5.0784,
   5.2992,
   5.7408,
   6.1824,
   6.624,
   7.0656,
   7.9488,
   8.832,
   9.7152,
   10.5984,
   11.4816,
   12.3648,
   13.248,
   13.248,
   14.1312,
   14.1312};
   Double_t val_fy1[74] = {
   0,
   0,
   0,
   0,
   0,
   0.01902444,
   0.1173602,
   0.3501496,
   0.6310676,
   0.9592939,
   1.332959,
   1.748947,
   2.202701,
   2.688055,
   3.197171,
   4.247715,
   4.767006,
   5.267106,
   5.73756,
   6.169737,
   6.557512,
   6.897629,
   7.189669,
   7.435659,
   7.639453,
   7.806001,
   7.940674,
   8.04871,
   8.134837,
   8.203066,
   8.298047,
   8.351368,
   8.372636,
   8.366949,
   8.337362,
   8.286142,
   8.215281,
   8.022083,
   7.771947,
   7.477895,
   7.151684,
   6.44304,
   5.712855,
   5.007198,
   4.354282,
   4.052488,
   3.768358,
   3.502151,
   3.253733,
   3.022669,
   2.808307,
   2.426375,
   2.10061,
   1.823353,
   1.587355,
   1.386127,
   1.21407,
   1.06645,
   0.9393184,
   0.8294074,
   0.6509257,
   0.5145858,
   0.4091186,
   0.3266759,
   0.2101281,
   0.1361156,
   0.08848937,
   0.05762907,
   0.03756284,
   0.0244932,
   0.01597388,
   0.01597388,
   0,
   0.01597388};
   TGraph *graph = new TGraph(74,val_fx1,val_fy1);
   graph->SetName("Bs2mumu_Time_Lifetime_AccExp_Bin1_Norm[B_TAU_ps]");
   graph->SetTitle("Projection of Bs2mumu_Time_Lifetime_AccExp_Bin1");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2 = new TH1F("Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2","Projection of Bs2mumu_Time_Lifetime_AccExp_Bin1",100,-2.38464,15.63264);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2->SetMinimum(-1.258433);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2->SetMaximum(9.324629);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2->SetDirectory(0);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2->SetStats(0);

   ci = TColor::GetColor("#0066ff");
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2->SetLineColor(ci);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2->GetXaxis()->SetLabelFont(132);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2->GetXaxis()->SetTitleFont(132);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2->GetYaxis()->SetLabelFont(132);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2->GetYaxis()->SetTitleFont(132);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2->GetZaxis()->SetLabelFont(132);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2);
   
   graph->Draw("l");
   
   TH1D *frame_bb0b2d0__4 = new TH1D("frame_bb0b2d0__4","A RooPlot of \"B_TAU_ps\"",15,0,13.248);
   frame_bb0b2d0__4->SetBinContent(1,13.89641);
   frame_bb0b2d0__4->SetMinimum(-1.258433);
   frame_bb0b2d0__4->SetMaximum(13.89641);
   frame_bb0b2d0__4->SetEntries(1);
   frame_bb0b2d0__4->SetDirectory(0);
   frame_bb0b2d0__4->SetStats(0);

   ci = TColor::GetColor("#0066ff");
   frame_bb0b2d0__4->SetLineColor(ci);
   frame_bb0b2d0__4->GetXaxis()->SetTitle("Decay time [ps]");
   frame_bb0b2d0__4->GetXaxis()->SetLabelFont(132);
   frame_bb0b2d0__4->GetXaxis()->SetTitleOffset(0.95);
   frame_bb0b2d0__4->GetXaxis()->SetTitleFont(132);
   frame_bb0b2d0__4->GetXaxis()->SetLabelSize(0.09);
   frame_bb0b2d0__4->GetXaxis()->SetTitleSize(0.09);
   frame_bb0b2d0__4->GetYaxis()->SetTitle("Candidates / (0.88 ps)");
   frame_bb0b2d0__4->GetYaxis()->SetLabelFont(132);
   frame_bb0b2d0__4->GetYaxis()->SetTitleFont(132);
   frame_bb0b2d0__4->GetYaxis()->SetLabelSize(0.09);
   frame_bb0b2d0__4->GetYaxis()->SetTitleSize(0.09);
   frame_bb0b2d0__4->GetZaxis()->SetLabelFont(132);
   frame_bb0b2d0__4->GetZaxis()->SetTitleOffset(1.2);
   frame_bb0b2d0__4->GetZaxis()->SetTitleFont(132);
   frame_bb0b2d0__4->Draw("AXISSAME");
   Canvas_1->Modified();
   Canvas_1->cd();
   Canvas_1->SetSelected(Canvas_1);

   TLegend *leg = new TLegend(0.476392,0.43,0.7365485,0.65);
   leg->SetFillColor(0);   
   leg->SetTextSize(0.065);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_combData_Cut[BDTCat==BDTCat::bin1]","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Bs2mumu_Time_Lifetime_AccExp_Bin1_Norm[B_TAU_ps]", "Effective lifetime fit", "L");
   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();

   TPaveText *pt = new TPaveText(0.4763921,0.8066462,0.7365485, 0.9074233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.4763921,0.7170491,0.7365485,0.8004663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.4763921,0.631452,0.8065485,0.7284663, "BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.35 #leq BDT < 0.55");
   pt->Draw();

   TLine *line = new TLine(0,0,13.248,0);
   line->SetLineColor(kBlack);
   line->SetLineStyle(2);
   line->Draw();

   grae->Draw("p");

   //lhcbName->Draw();

   Canvas_1->SaveAs("Fig2_bottom_left.pdf");
   Canvas_1->SaveAs("Fig2_bottom_left.eps");
   Canvas_1->SaveAs("Fig2_bottom_left.png");
}


==> figs/Fig3_bottom_right.C <==
void Fig2_bottom_right()
{
//=========Macro generated from canvas: Canvas_1/Canvas_1
//=========  (Fri Feb 12 17:31:17 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *Canvas_1 = new TCanvas("Canvas_1", "Canvas_1",0,0,700,500);
   Canvas_1->Range(-1.656,-3.152788,14.904,15.79076);
   Canvas_1->SetFillColor(0);
   Canvas_1->SetBorderMode(0);
   Canvas_1->SetBorderSize(2);
   Canvas_1->SetFrameBorderMode(0);
   Canvas_1->SetFrameBorderMode(0);
   Canvas_1->SetLeftMargin(0.20);
   Canvas_1->SetBottomMargin(0.19);
   
   TH1D *frame_5b4a540__1 = new TH1D("frame_5b4a540__1","A RooPlot of \"B_TAU_ps\"",15,0,13.248);
   frame_5b4a540__1->SetBinContent(1,9.314425);
   frame_5b4a540__1->SetMinimum(-1.258433);
   frame_5b4a540__1->SetMaximum(9.314425);
   frame_5b4a540__1->SetEntries(1);
   frame_5b4a540__1->SetDirectory(0);
   frame_5b4a540__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_5b4a540__1->SetLineColor(ci);
   frame_5b4a540__1->GetXaxis()->SetTitle("Decay time [ps]");
   frame_5b4a540__1->GetXaxis()->SetLabelFont(132);
   frame_5b4a540__1->GetXaxis()->SetTitleOffset(0.95);
   frame_5b4a540__1->GetXaxis()->SetTitleFont(132);
   frame_5b4a540__1->GetXaxis()->SetLabelSize(0.09);
   frame_5b4a540__1->GetXaxis()->SetTitleSize(0.09);
   frame_5b4a540__1->GetYaxis()->SetTitle("Yield / (0.88 ps)");
   frame_5b4a540__1->GetYaxis()->SetLabelFont(132);
   frame_5b4a540__1->GetYaxis()->SetTitleOffset(1.1);
   frame_5b4a540__1->GetYaxis()->SetTitleFont(132);
   frame_5b4a540__1->GetYaxis()->SetLabelSize(0.09);
   frame_5b4a540__1->GetYaxis()->SetTitleSize(0.09);
   frame_5b4a540__1->GetZaxis()->SetLabelFont(132);
   frame_5b4a540__1->GetYaxis()->SetNdivisions(7);
   frame_5b4a540__1->GetZaxis()->SetTitleOffset(1.2);
   frame_5b4a540__1->GetZaxis()->SetTitleFont(132);
   frame_5b4a540__1->Draw("FUNC");
   
   Double_t h_fx[15] = {
   0.4416,
   1.3248,
   2.208,
   3.0912,
   3.9744,
   4.8576,
   5.7408,
   6.624,
   7.5072,
   8.3904,
   9.2736,
   10.1568};
   Double_t h_fy[15] = {
   1.346037,
   5.407413,
   6.295983,
   4.990726,
   1.377884,
   1.584537,
   2.314166,
   1.096111,
   0.7862938,
   0.7851549,
   0.6786349,
   0.7170199};
   Double_t h_flx[15] = {
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416};
   Double_t h_fly[15] = {
   1.244532,
   2.276713,
   2.56983,
   2.123891,
   1.484306,
   1.413251,
   1.405742,
   1.070886,
   0.7862938,
   0.7851549,
   0.6786349,
   0.7170198};
   Double_t h_fehx[15] = {
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416};
   Double_t h_fehy[15] = {
   1.244532,
   2.276713,
   2.56983,
   2.123891,
   1.484306,
   1.413251,
   1.405742,
   1.070886,
   0.7862938,
   0.7851549,
   0.6786349,
   0.7170198};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(15,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_combData_Cut[BDTCat==BDTCat::bin2]");
   grae->SetTitle("Histogram of combData_plot__B_TAU_ps");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001 = new TH1F("Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001","Histogram of combData_plot__B_TAU_ps",100,0,14.5728);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->SetMinimum(-1.258433);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->SetMaximum(9.763037);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->SetDirectory(0);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->SetLineColor(ci);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->GetYaxis()->SetNdivisions(7);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[72] = {
   -0.8832,
   -0.8832,
   0,
   0.2208,
   0.276,
   0.3036,
   0.3312,
   0.3588,
   0.3864,
   0.414,
   0.4416,
   0.4968,
   0.552,
   0.6072,
   0.6624,
   0.7728,
   0.8832,
   0.9384,
   0.9936,
   1.0488,
   1.104,
   1.1592,
   1.2144,
   1.2696,
   1.3248,
   1.38,
   1.4352,
   1.4904,
   1.5456,
   1.6008,
   1.656,
   1.7112,
   1.7664,
   1.8768,
   1.9872,
   2.0976,
   2.208,
   2.3184,
   2.4288,
   2.5392,
   2.6496,
   2.76,
   2.8704,
   3.0912,
   3.312,
   3.5328,
   3.9744,
   4.416,
   4.6368,
   4.8576,
   5.0784,
   5.2992,
   5.52,
   5.7408,
   5.9616,
   6.1824,
   6.4032,
   6.624,
   7.0656,
   7.5072,
   7.9488,
   8.3904,
   8.832,
   9.2736,
   9.7152,
   10.5984,
   11.4816,
   12.3648,
   13.248,
   13.248,
   14.1312,
   14.1312};
   Double_t val_fy1[72] = {
   0,
   0,
   0,
   2.865864e-07,
   0.01284983,
   0.03953057,
   0.08367671,
   0.1451504,
   0.2227857,
   0.3149596,
   0.4198909,
   0.6609743,
   0.9329374,
   1.224726,
   1.527398,
   2.138662,
   2.727247,
   3.005479,
   3.270502,
   3.521131,
   3.756598,
   3.976467,
   4.180564,
   4.368917,
   4.541719,
   4.69928,
   4.84201,
   4.970386,
   5.084935,
   5.186221,
   5.274831,
   5.351363,
   5.416423,
   5.514527,
   5.573861,
   5.598933,
   5.593971,
   5.562889,
   5.509279,
   5.436404,
   5.347216,
   5.244366,
   5.130226,
   4.876284,
   4.59954,
   4.310961,
   3.729627,
   3.176368,
   2.917828,
   2.673467,
   2.444048,
   2.229859,
   2.030833,
   1.846643,
   1.676777,
   1.520595,
   1.377373,
   1.246343,
   1.017687,
   0.8283723,
   0.6725024,
   0.5447511,
   0.4404371,
   0.3555253,
   0.286587,
   0.1855853,
   0.1197462,
   0.07705204,
   0.04947519,
   0.04947519,
   0,
   0.04947519};
   TGraph *graph = new TGraph(72,val_fx1,val_fy1);
   graph->SetName("Bs2mumu_Time_Lifetime_AccExp_Bin2_Norm[B_TAU_ps]");
   graph->SetTitle("Projection of Bs2mumu_Time_Lifetime_AccExp_Bin2");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1 = new TH1F("Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1","Projection of Bs2mumu_Time_Lifetime_AccExp_Bin2",100,-2.38464,15.63264);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->SetMinimum(-1.258433);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->SetMaximum(6.158827);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->SetDirectory(0);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->SetStats(0);

   ci = TColor::GetColor("#0066ff");
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->SetLineColor(ci);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->GetXaxis()->SetLabelFont(132);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->GetXaxis()->SetTitleFont(132);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->GetYaxis()->SetLabelFont(132);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->GetYaxis()->SetTitleFont(132);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->GetZaxis()->SetLabelFont(132);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->GetZaxis()->SetTitleFont(132);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->GetYaxis()->SetNdivisions(7);
   graph->SetHistogram(Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1);
   
   graph->Draw("l");
   
   TH1D *frame_5b4a540__2 = new TH1D("frame_5b4a540__2","A RooPlot of \"B_TAU_ps\"",15,0,13.248);
   frame_5b4a540__2->SetBinContent(1,9.314425);
   frame_5b4a540__2->SetMinimum(-1.258433);
   frame_5b4a540__2->SetMaximum(9.314425);
   frame_5b4a540__2->SetEntries(1);
   frame_5b4a540__2->SetDirectory(0);
   frame_5b4a540__2->SetStats(0);

   ci = TColor::GetColor("#0066ff");
   frame_5b4a540__2->SetLineColor(ci);
   frame_5b4a540__2->GetXaxis()->SetTitle("Decay time [ps]");
   frame_5b4a540__2->GetXaxis()->SetLabelFont(132);
   frame_5b4a540__2->GetXaxis()->SetTitleOffset(0.95);
   frame_5b4a540__2->GetXaxis()->SetTitleFont(132);
   frame_5b4a540__2->GetXaxis()->SetLabelSize(0.09);
   frame_5b4a540__2->GetXaxis()->SetTitleSize(0.09);
   frame_5b4a540__2->GetYaxis()->SetTitle("Candidates / (0.88 ps)");
   frame_5b4a540__2->GetYaxis()->SetLabelFont(132);
   frame_5b4a540__2->GetYaxis()->SetTitleFont(132);
   frame_5b4a540__2->GetYaxis()->SetLabelSize(0.09);
   frame_5b4a540__2->GetYaxis()->SetTitleSize(0.09);
   frame_5b4a540__2->GetZaxis()->SetLabelFont(132);
   frame_5b4a540__2->GetZaxis()->SetTitleOffset(1.2);
   frame_5b4a540__2->GetZaxis()->SetTitleFont(132);
   frame_5b4a540__2->Draw("AXISSAME");

   TLegend *leg = new TLegend(0.526392,0.43,0.7365485,0.65);
   leg->SetFillColor(0);   
   leg->SetTextSize(0.065);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_combData_Cut[BDTCat==BDTCat::bin2]","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Bs2mumu_Time_Lifetime_AccExp_Bin2_Norm[B_TAU_ps]", "Effective lifetime fit", "L");
   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();

   TPaveText *pt = new TPaveText(0.5263921,0.8066462,0.7365485, 0.9074233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.5263921,0.7170491,0.7365485,0.8004663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.5263921,0.631452,0.8565485,0.7284663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.55 #leq BDT #leq 1.00");
   pt->Draw();

   TLine *line = new TLine(0,0,13.248,0);
   line->SetLineColor(kBlack);
   line->SetLineStyle(2);
   line->Draw();

   //lhcbName->Draw();
   
   Canvas_1->Modified();
   Canvas_1->cd();
   Canvas_1->SetSelected(Canvas_1);

   grae->Draw("p");

   Canvas_1->SaveAs("Fig2_bottom_right.pdf");
   Canvas_1->SaveAs("Fig2_bottom_right.png");
   Canvas_1->SaveAs("Fig2_bottom_right.eps");
}


==> figs/Fig3_top_left.C <==
void Fig2_top_left()
{
//=========Macro generated from canvas: data_mu/data_mu
//=========  (Sat Feb 13 12:27:53 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *data_mu = new TCanvas("data_mu", "data_mu",0,0,700,500);
   data_mu->Range(5235,-4.795619,6085,43.16057);
   data_mu->SetFillColor(0);
   data_mu->SetBorderMode(0);
   data_mu->SetBorderSize(2);
   data_mu->SetFrameBorderMode(0);
   data_mu->SetFrameBorderMode(0);
   data_mu->SetLeftMargin(0.20);
   data_mu->SetRightMargin(0.06);
   data_mu->SetBottomMargin(0.19);
   
   TH1D *frame_69cf990__1 = new TH1D("frame_69cf990__1","",25,5320,6000);
   frame_69cf990__1->SetBinContent(1,38.36495);
   frame_69cf990__1->SetMaximum(38.36495);
   frame_69cf990__1->SetEntries(1);
   frame_69cf990__1->SetDirectory(0);
   frame_69cf990__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_69cf990__1->SetLineColor(ci); 
   frame_69cf990__1->GetXaxis()->SetTitle("#font[12]{m}_{#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}} [MeV/#font[12]{c}^{2}]");
   frame_69cf990__1->GetXaxis()->SetLabelFont(132);
   frame_69cf990__1->GetXaxis()->SetTitleOffset(.95);
   frame_69cf990__1->GetXaxis()->SetTitleFont(132);
   frame_69cf990__1->GetXaxis()->SetLabelSize(0.09);
   frame_69cf990__1->GetXaxis()->SetTitleSize(0.09);
   frame_69cf990__1->GetYaxis()->SetTitle("Candidates / (27.2 MeV/#font[12]{c}^{2})");
   frame_69cf990__1->GetYaxis()->SetLabelFont(132);
   frame_69cf990__1->GetYaxis()->SetTitleFont(132);
   frame_69cf990__1->GetYaxis()->SetTitleOffset(1.1);
   frame_69cf990__1->GetYaxis()->SetLabelSize(0.09);
   frame_69cf990__1->GetYaxis()->SetTitleSize(0.09);
   frame_69cf990__1->GetZaxis()->SetLabelFont(132);
   frame_69cf990__1->GetZaxis()->SetTitleOffset(1.2);
   frame_69cf990__1->GetZaxis()->SetTitleFont(132);
   frame_69cf990__1->Draw("FUNC");
   
   Double_t h_fx[25] = {
   5333.6,
   5360.8,
   5388,
   5415.2,
   5442.4,
   5469.6,
   5496.8,
   5524,
   5551.2,
   5578.4,
   5605.6,
   5632.8,
   5660,
   5687.2,
   5714.4,
   5741.6,
   5768.8,
   5796,
   5823.2,
   5850.4,
   5877.6,
   5904.8,
   5932,
   5959.2,
   5986.4};
   Double_t h_fy[25] = {
   21,
   30,
   25,
   10,
   8,
   12,
   10,
   5,
   12,
   5,
   5,
   7,
   9,
   7,
   9,
   8,
   7,
   2,
   7,
   5,
   9,
   7,
   7,
   3,
   5};
   Double_t h_flx[25] = {
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6};
   Double_t h_fly[25] = {
   4.545807,
   5.446522,
   4.966335,
   3.108694,
   2.768386,
   3.415266,
   3.108694,
   2.159691,
   3.415266,
   2.159691,
   2.159691,
   2.58147,
   2.943461,
   2.58147,
   2.943461,
   2.768386,
   2.58147,
   1.291815,
   2.58147,
   2.159691,
   2.943461,
   2.58147,
   2.58147,
   1.632705,
   2.159691};
   Double_t h_fehx[25] = {
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6};
   Double_t h_fehy[25] = {
   5.655182,
   6.538046,
   6.066589,
   4.26695,
   3.945142,
   4.559819,
   4.26695,
   3.382473,
   4.559819,
   3.382473,
   3.382473,
   3.770281,
   4.110204,
   3.770281,
   4.110204,
   3.945142,
   3.770281,
   2.63786,
   3.770281,
   3.382473,
   4.110204,
   3.770281,
   3.770281,
   2.918186,
   3.382473};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(25,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_M");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__B_M",100,5252,6068);
   Graph_h_data3001->SetMinimum(0.6373669);
   Graph_h_data3001->SetMaximum(40.12103);
   Graph_h_data3001->SetDirectory(0);
   Graph_h_data3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data3001->SetLineColor(ci);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetTitleFont(123);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[78] = {
   5292.8,
   5292.8,
   5320,
   5323.4,
   5325.1,
   5326.8,
   5328.5,
   5330.2,
   5331.9,
   5333.6,
   5335.3,
   5337,
   5340.4,
   5343.8,
   5347.2,
   5350.6,
   5354,
   5355.7,
   5357.4,
   5359.1,
   5360.8,
   5362.5,
   5364.2,
   5365.9,
   5367.6,
   5369.3,
   5371,
   5372.7,
   5374.4,
   5376.1,
   5377.8,
   5379.5,
   5381.2,
   5382.9,
   5384.6,
   5388,
   5394.8,
   5398.2,
   5401.6,
   5403.3,
   5405,
   5406.7,
   5408.4,
   5410.1,
   5411.8,
   5413.5,
   5415.2,
   5416.9,
   5418.6,
   5422,
   5425.4,
   5428.8,
   5435.6,
   5442.4,
   5456,
   5483.2,
   5510.4,
   5537.6,
   5564.8,
   5592,
   5619.2,
   5646.4,
   5673.6,
   5700.8,
   5728,
   5755.2,
   5782.4,
   5809.6,
   5836.8,
   5864,
   5891.2,
   5918.4,
   5945.6,
   5972.8,
   6000,
   6000,
   6027.2,
   6027.2};
   Double_t val_fy1[78] = {
   0,
   13.02297,
   13.02297,
   13.51736,
   13.83918,
   14.22946,
   14.70908,
   15.30196,
   15.96932,
   16.69563,
   17.47949,
   18.31825,
   20.14304,
   22.12099,
   24.18074,
   26.23124,
   28.1674,
   29.05792,
   29.87836,
   30.61562,
   31.25757,
   31.7933,
   32.21351,
   32.51071,
   32.67944,
   32.71648,
   32.62085,
   32.39392,
   32.03934,
   31.56293,
   30.97251,
   30.27769,
   29.48961,
   28.62061,
   27.68392,
   25.66278,
   21.41053,
   19.37308,
   17.49402,
   16.62946,
   15.82035,
   15.06913,
   14.37698,
   13.74399,
   13.16926,
   12.65106,
   12.18698,
   11.77561,
   11.42718,
   10.88617,
   10.49428,
   10.20356,
   9.81098,
   9.562881,
   9.261572,
   8.911149,
   8.643045,
   8.396895,
   8.161422,
   7.933727,
   7.712819,
   7.498241,
   7.289713,
   7.087024,
   6.88999,
   6.698446,
   6.512232,
   6.331199,
   6.155201,
   5.984096,
   5.817749,
   5.656026,
   5.498799,
   5.345944,
   5.197337,
   5.197337,
   0,
   5.197337};
   TGraph *graph = new TGraph(78,val_fx1,val_fy1);
   graph->SetName("total_final_Norm[B_M]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB_McB1 = new TH1F("Graph_total_final_NormoBB_McB1","Projection of Total Fitted Mass Spectrum",100,5219.36,6100.64);
   Graph_total_final_NormoBB_McB1->SetMinimum(0);
   Graph_total_final_NormoBB_McB1->SetMaximum(35.98813);
   Graph_total_final_NormoBB_McB1->SetDirectory(0);
   Graph_total_final_NormoBB_McB1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB_McB1->SetLineColor(ci);
   Graph_total_final_NormoBB_McB1->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB1->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_NormoBB_McB1->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_McB1->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB1->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_McB1->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB_McB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB_McB1);
   
   graph->Draw("l");
   
   Double_t val_fx2[31] = {
   5292.8,
   5292.8,
   5320,
   5347.2,
   5374.4,
   5401.6,
   5428.8,
   5456,
   5483.2,
   5510.4,
   5537.6,
   5564.8,
   5592,
   5619.2,
   5646.4,
   5673.6,
   5700.8,
   5728,
   5755.2,
   5782.4,
   5809.6,
   5836.8,
   5864,
   5891.2,
   5918.4,
   5945.6,
   5972.8,
   6000,
   6000,
   6027.2,
   6027.2};
   Double_t val_fy2[31] = {
   0,
   10.51639,
   10.51639,
   10.22406,
   9.93985,
   9.663543,
   9.394917,
   9.133758,
   8.879859,
   8.633018,
   8.393038,
   8.159729,
   7.932906,
   7.712388,
   7.498,
   7.289571,
   7.086937,
   6.889935,
   6.698409,
   6.512208,
   6.331182,
   6.155188,
   5.984087,
   5.817742,
   5.656021,
   5.498796,
   5.345941,
   5.197335,
   5.197335,
   0,
   5.197335};
   graph = new TGraph(31,val_fx2,val_fy2);
   graph->SetName("total_final_Norm[B_M]_Comp[com_back_final]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2 = new TH1F("Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2","Projection of Total Fitted Mass Spectrum",100,5219.36,6100.64);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2->SetMinimum(0);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2->SetMaximum(11.56803);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2->SetDirectory(0);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2->SetLineColor(ci);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2);
   
   graph->Draw("l");
   
   Double_t val_fx3[82] = {
   5292.8,
   5292.8,
   5320,
   5323.4,
   5325.1,
   5326.8,
   5328.5,
   5330.2,
   5331.9,
   5333.6,
   5335.3,
   5337,
   5338.7,
   5340.4,
   5343.8,
   5347.2,
   5350.6,
   5354,
   5355.7,
   5357.4,
   5359.1,
   5360.8,
   5362.5,
   5364.2,
   5365.9,
   5367.6,
   5369.3,
   5371,
   5372.7,
   5374.4,
   5376.1,
   5377.8,
   5379.5,
   5381.2,
   5382.9,
   5384.6,
   5388,
   5394.8,
   5398.2,
   5399.9,
   5401.6,
   5403.3,
   5405,
   5406.7,
   5408.4,
   5410.1,
   5411.8,
   5413.5,
   5415.2,
   5416.9,
   5418.6,
   5420.3,
   5422,
   5425.4,
   5428.8,
   5432.2,
   5435.6,
   5442.4,
   5456,
   5483.2,
   5510.4,
   5537.6,
   5564.8,
   5592,
   5619.2,
   5646.4,
   5673.6,
   5700.8,
   5728,
   5755.2,
   5782.4,
   5809.6,
   5836.8,
   5864,
   5891.2,
   5918.4,
   5945.6,
   5972.8,
   6000,
   6000,
   6027.2,
   6027.2};
   Double_t val_fy3[82] = {
   0,
   2.506581,
   2.506581,
   3.037959,
   3.378236,
   3.786926,
   4.284931,
   4.896156,
   5.581837,
   6.326438,
   7.128554,
   7.985533,
   8.893373,
   9.846667,
   11.86084,
   13.95668,
   16.04315,
   18.01515,
   18.92354,
   19.76182,
   20.51689,
   21.17661,
   21.73009,
   22.16802,
   22.4829,
   22.66929,
   22.72395,
   22.64591,
   22.43654,
   22.09949,
   21.64057,
   21.06762,
   20.39024,
   19.61957,
   18.76794,
   17.8486,
   15.86205,
   11.67864,
   9.67542,
   8.72969,
   7.830473,
   6.982925,
   6.190803,
   5.456532,
   4.781307,
   4.165208,
   3.607339,
   3.105971,
   2.658692,
   2.264104,
   1.932418,
   1.656091,
   1.424806,
   1.066202,
   0.8086411,
   0.6208528,
   0.4820444,
   0.2994632,
   0.1278142,
   0.03129018,
   0.01002712,
   0.003856926,
   0.001692938,
   0.0008211783,
   0.000430753,
   0.0002406416,
   0.0001415783,
   8.698255e-05,
   5.544166e-05,
   3.647259e-05,
   2.466167e-05,
   1.708188e-05,
   1.20863e-05,
   8.715299e-06,
   6.392156e-06,
   4.760581e-06,
   3.594963e-06,
   2.749219e-06,
   2.126834e-06,
   2.126834e-06,
   0,
   2.126834e-06};
   graph = new TGraph(82,val_fx3,val_fy3);
   graph->SetName("total_final_Norm[B_M]_Comp[sig_peak_final]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3 = new TH1F("Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3","Projection of Total Fitted Mass Spectrum",100,5219.36,6100.64);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3->SetMinimum(0);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3->SetMaximum(24.99634);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3->SetDirectory(0);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3->SetLineColor(ci);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3);
   
   graph->Draw("l");
   
   TH1D *frame_69cf990__2 = new TH1D("frame_69cf990__2","",25,5320,6000);
   frame_69cf990__2->SetBinContent(1,38.36495);
   frame_69cf990__2->SetMaximum(38.36495);
   frame_69cf990__2->SetEntries(1);
   frame_69cf990__2->SetDirectory(0);
   frame_69cf990__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_69cf990__2->SetLineColor(ci);
   frame_69cf990__2->GetXaxis()->SetTitle("#font[12]{m}_{#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}} [MeV/#font[12]{c}^{2}]");
   frame_69cf990__2->GetXaxis()->SetLabelFont(132);
   frame_69cf990__2->GetXaxis()->SetTitleOffset(.95);
   frame_69cf990__2->GetXaxis()->SetTitleFont(132);
   frame_69cf990__2->GetXaxis()->SetLabelSize(0.09);
   frame_69cf990__2->GetXaxis()->SetTitleSize(0.09);
   frame_69cf990__2->GetYaxis()->SetTitle("Candidates / (27.2 MeV/#font[12]{c}^{2})");
   frame_69cf990__2->GetYaxis()->SetLabelFont(132);
   frame_69cf990__2->GetYaxis()->SetTitleFont(132);
   frame_69cf990__2->GetZaxis()->SetLabelFont(132);
   frame_69cf990__2->GetYaxis()->SetLabelSize(0.09);
   frame_69cf990__2->GetYaxis()->SetTitleSize(0.09);
   frame_69cf990__2->GetZaxis()->SetTitleOffset(1.2);
   frame_69cf990__2->GetZaxis()->SetTitleFont(132);
   frame_69cf990__2->Draw("AXISSAME");

   TPaveText *pt = new TPaveText(0.2903921,0.8066462,0.6065485,0.9074233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.2903921,0.7170491,0.6065485,0.8004663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.29003921,0.631452,0.6065485,0.7284663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.35 #leq BDT < 0.55");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.6103921,0.631452,0.9165485,0.9074233);
   leg->SetTextSize(0.060);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B_M]","Total","L");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B_M]_Comp[sig_peak_final]","#it{B}^{0}_{#it{s}}#rightarrow #font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}","L");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B_M]_Comp[com_back_final]","Combinatorial","L");
   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   data_mu->Modified();
   data_mu->cd();
   data_mu->SetSelected(data_mu);

   grae->Draw("p");

   //lhcbName->Draw();

   data_mu->SaveAs("Fig2_top_left.pdf");
   data_mu->SaveAs("Fig2_top_left.png");
   data_mu->SaveAs("Fig2_top_left.eps");
}


==> figs/Fig3_top_right.C <==
void Fig2_top_right()
{
//=========Macro generated from canvas: data_mu/data_mu
//=========  (Sat Feb 13 12:28:26 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *data_mu = new TCanvas("data_mu", "data_mu",0,0,700,500);
   data_mu->Range(5235,-3.498493,6085,31.48643);
   data_mu->SetFillColor(0);
   data_mu->SetBorderMode(0);
   data_mu->SetBorderSize(2);
   data_mu->SetFrameBorderMode(0);
   data_mu->SetFrameBorderMode(0);
   data_mu->SetLeftMargin(0.20);
   data_mu->SetRightMargin(0.06);
   data_mu->SetBottomMargin(0.19);
   
   TH1D *frame_69c49e0__3 = new TH1D("frame_69c49e0__3","",25,5320,6000);
   frame_69c49e0__3->SetBinContent(1,27.98794);
   frame_69c49e0__3->SetMaximum(27.98794);
   frame_69c49e0__3->SetEntries(1);
   frame_69c49e0__3->SetDirectory(0);
   frame_69c49e0__3->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_69c49e0__3->SetLineColor(ci);
   frame_69c49e0__3->GetXaxis()->SetTitle("#font[12]{m}_{#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}} [MeV/#font[12]{c}^{2}]");
   frame_69c49e0__3->GetXaxis()->SetLabelFont(132);
   frame_69c49e0__3->GetXaxis()->SetTitleOffset(.95);
   frame_69c49e0__3->GetXaxis()->SetTitleFont(132);
   frame_69c49e0__3->GetXaxis()->SetLabelSize(0.09);
   frame_69c49e0__3->GetXaxis()->SetTitleSize(0.09);
   frame_69c49e0__3->GetYaxis()->SetTitle("Candidates / (27.2 MeV/#font[12]{c}^{2})");
   frame_69c49e0__3->GetYaxis()->SetLabelFont(132);
   frame_69c49e0__3->GetYaxis()->SetTitleFont(132);
   frame_69c49e0__3->GetYaxis()->SetTitleOffset(1.1);
   frame_69c49e0__3->GetYaxis()->SetLabelSize(0.09);
   frame_69c49e0__3->GetYaxis()->SetTitleSize(0.09);
   frame_69c49e0__3->GetZaxis()->SetLabelFont(132);
   frame_69c49e0__3->GetZaxis()->SetTitleOffset(1.2);
   frame_69c49e0__3->GetZaxis()->SetTitleFont(132);
   frame_69c49e0__3->Draw("FUNC");
   
   Double_t h_fx[25] = {
   5333.6,
   5360.8,
   5388,
   5415.2,
   5442.4,
   5469.6,
   5496.8,
   5578.4,
   5605.6,
   5632.8,
   5660,
   5741.6,
   5796,
   5823.2,
   5850.4,
   5932};
   Double_t h_fy[25] = {
   9,
   21,
   19,
   7,
   4,
   5,
   1,
   4,
   1,
   2,
   1,
   1,
   1,
   2,
   2,
   1};
   Double_t h_flx[25] = {
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6};
   Double_t h_fly[25] = {
   2.943461,
   4.545807,
   4.320219,
   2.58147,
   1.914339,
   2.159691,
   0.8272462,
   1.914339,
   0.8272462,
   1.291815,
   0.8272462,
   0.8272462,
   0.8272462,
   1.291815,
   1.291815,
   0.8272462};
   Double_t h_fehx[25] = {
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6};
   Double_t h_fehy[25] = {
   4.110204,
   5.655182,
   5.435196,
   3.770281,
   3.162753,
   3.382473,
   2.299527,
   3.162753,
   2.299527,
   2.63786,
   2.299527,
   2.299527,
   2.299527,
   2.63786,
   2.63786,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(25,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_M");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__B_M",100,5252,6068);
   Graph_h_data3002->SetMinimum(0);
   Graph_h_data3002->SetMaximum(29.3207);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data3002->SetLineColor(ci);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   Double_t val_fx1[78] = {
   5292.8,
   5292.8,
   5320,
   5323.4,
   5325.1,
   5326.8,
   5328.5,
   5330.2,
   5331.9,
   5333.6,
   5335.3,
   5337,
   5340.4,
   5343.8,
   5347.2,
   5350.6,
   5354,
   5355.7,
   5357.4,
   5359.1,
   5360.8,
   5362.5,
   5364.2,
   5365.9,
   5367.6,
   5369.3,
   5371,
   5372.7,
   5374.4,
   5376.1,
   5377.8,
   5379.5,
   5381.2,
   5382.9,
   5384.6,
   5388,
   5394.8,
   5398.2,
   5401.6,
   5403.3,
   5405,
   5406.7,
   5408.4,
   5410.1,
   5411.8,
   5413.5,
   5415.2,
   5416.9,
   5418.6,
   5422,
   5425.4,
   5428.8,
   5435.6,
   5442.4,
   5456,
   5483.2,
   5510.4,
   5537.6,
   5564.8,
   5592,
   5619.2,
   5646.4,
   5673.6,
   5700.8,
   5728,
   5755.2,
   5782.4,
   5809.6,
   5836.8,
   5864,
   5891.2,
   5918.4,
   5945.6,
   5972.8,
   6000,
   6000,
   6027.2,
   6027.2};
   Double_t val_fy1[78] = {
   0,
   6.884984,
   6.884984,
   7.294913,
   7.566618,
   7.899455,
   8.312035,
   8.825642,
   9.405758,
   10.03855,
   10.72276,
   11.45602,
   13.05422,
   14.78949,
   16.59829,
   18.39951,
   20.09957,
   20.88078,
   21.59975,
   22.24482,
   22.80516,
   23.27109,
   23.6343,
   23.88813,
   24.02773,
   24.0502,
   23.95469,
   23.74242,
   23.41663,
   22.98249,
   22.44699,
   21.81867,
   21.10745,
   20.32432,
   19.48105,
   17.66337,
   13.84269,
   12.01211,
   10.32311,
   9.545558,
   8.817519,
   8.14115,
   7.517511,
   6.946674,
   6.42784,
   5.959468,
   5.539409,
   5.166418,
   4.849586,
   4.355056,
   3.993789,
   3.723067,
   3.351174,
   3.10971,
   2.805427,
   2.440371,
   2.171274,
   1.941557,
   1.738658,
   1.557749,
   1.395947,
   1.251066,
   1.121272,
   1.004967,
   0.9007372,
   0.8073241,
   0.723602,
   0.6485641,
   0.5813088,
   0.5210285,
   0.4669996,
   0.4185735,
   0.3751692,
   0.3362659,
   0.3013967,
   0.3013967,
   0,
   0.3013967};
   TGraph *graph = new TGraph(78,val_fx1,val_fy1);
   graph->SetName("total_final_Norm[B_M]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB_McB4 = new TH1F("Graph_total_final_NormoBB_McB4","Projection of Total Fitted Mass Spectrum",100,5219.36,6100.64);
   Graph_total_final_NormoBB_McB4->SetMinimum(0);
   Graph_total_final_NormoBB_McB4->SetMaximum(26.45522);
   Graph_total_final_NormoBB_McB4->SetDirectory(0);
   Graph_total_final_NormoBB_McB4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB_McB4->SetLineColor(ci);
   Graph_total_final_NormoBB_McB4->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB4->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_NormoBB_McB4->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_McB4->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB4->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_McB4->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB4->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB_McB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB_McB4);
   
   graph->Draw("l");
   
   Double_t val_fx2[35] = {
   5292.8,
   5292.8,
   5320,
   5333.6,
   5347.2,
   5360.8,
   5374.4,
   5388,
   5401.6,
   5415.2,
   5428.8,
   5456,
   5483.2,
   5510.4,
   5537.6,
   5564.8,
   5592,
   5619.2,
   5646.4,
   5673.6,
   5700.8,
   5728,
   5755.2,
   5782.4,
   5809.6,
   5836.8,
   5864,
   5891.2,
   5918.4,
   5945.6,
   5972.8,
   6000,
   6000,
   6027.2,
   6027.2};
   Double_t val_fy2[35] = {
   0,
   4.652989,
   4.652989,
   4.405144,
   4.1705,
   3.948355,
   3.738043,
   3.538933,
   3.350429,
   3.171966,
   3.003009,
   2.691614,
   2.412509,
   2.162345,
   1.938122,
   1.73715,
   1.557018,
   1.395564,
   1.250852,
   1.121146,
   1.004889,
   0.9006878,
   0.8072916,
   0.7235801,
   0.6485489,
   0.5812981,
   0.5210208,
   0.4669939,
   0.4185693,
   0.375166,
   0.3362634,
   0.3013948,
   0.3013948,
   0,
   0.3013948};
   graph = new TGraph(35,val_fx2,val_fy2);
   graph->SetName("total_final_Norm[B_M]_Comp[com_back_final]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5 = new TH1F("Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5","Projection of Total Fitted Mass Spectrum",100,5219.36,6100.64);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5->SetMinimum(0);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5->SetMaximum(5.118288);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5->SetDirectory(0);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5->SetLineColor(ci);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5);
   
   graph->Draw("l");
   
   Double_t val_fx3[82] = {
   5292.8,
   5292.8,
   5320,
   5323.4,
   5325.1,
   5326.8,
   5328.5,
   5330.2,
   5331.9,
   5333.6,
   5335.3,
   5337,
   5338.7,
   5340.4,
   5343.8,
   5347.2,
   5350.6,
   5354,
   5355.7,
   5357.4,
   5359.1,
   5360.8,
   5362.5,
   5364.2,
   5365.9,
   5367.6,
   5369.3,
   5371,
   5372.7,
   5374.4,
   5376.1,
   5377.8,
   5379.5,
   5381.2,
   5382.9,
   5384.6,
   5388,
   5394.8,
   5398.2,
   5399.9,
   5401.6,
   5403.3,
   5405,
   5406.7,
   5408.4,
   5410.1,
   5411.8,
   5413.5,
   5415.2,
   5416.9,
   5418.6,
   5420.3,
   5422,
   5425.4,
   5428.8,
   5432.2,
   5435.6,
   5442.4,
   5456,
   5483.2,
   5510.4,
   5537.6,
   5564.8,
   5592,
   5619.2,
   5646.4,
   5673.6,
   5700.8,
   5728,
   5755.2,
   5782.4,
   5809.6,
   5836.8,
   5864,
   5891.2,
   5918.4,
   5945.6,
   5972.8,
   6000,
   6000,
   6027.2,
   6027.2};
   Double_t val_fy3[82] = {
   0,
   2.231995,
   2.231995,
   2.705163,
   3.008165,
   3.372084,
   3.815535,
   4.359803,
   4.97037,
   5.633403,
   6.347651,
   7.110751,
   7.919141,
   8.768006,
   10.56153,
   12.42778,
   14.28569,
   16.04167,
   16.85054,
   17.59699,
   18.26935,
   18.8568,
   19.34965,
   19.7396,
   20.01999,
   20.18597,
   20.23463,
   20.16514,
   19.97871,
   19.67858,
   19.26994,
   18.75975,
   18.15658,
   17.47033,
   16.71199,
   15.89336,
   14.12443,
   10.39929,
   8.615517,
   7.773389,
   6.972678,
   6.217975,
   5.512626,
   4.858791,
   4.257534,
   3.708927,
   3.21217,
   2.765725,
   2.367443,
   2.016081,
   1.72073,
   1.474673,
   1.268725,
   0.9494037,
   0.7200578,
   0.552841,
   0.4292384,
   0.2666583,
   0.1138127,
   0.02786247,
   0.008928692,
   0.003434416,
   0.001507484,
   0.0007312216,
   0.0003835658,
   0.0002142803,
   0.000126069,
   7.745397e-05,
   4.936826e-05,
   3.247717e-05,
   2.196009e-05,
   1.521063e-05,
   1.076229e-05,
   7.760574e-06,
   5.691922e-06,
   4.239079e-06,
   3.201149e-06,
   2.448054e-06,
   1.893848e-06,
   1.893848e-06,
   0,
   1.893848e-06};
   graph = new TGraph(82,val_fx3,val_fy3);
   graph->SetName("total_final_Norm[B_M]_Comp[sig_peak_final]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6 = new TH1F("Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6","Projection of Total Fitted Mass Spectrum",100,5219.36,6100.64);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6->SetMinimum(0);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6->SetMaximum(22.2581);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6->SetDirectory(0);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6->SetLineColor(ci);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6);
   
   graph->Draw("l");
   
   TH1D *frame_69c49e0__4 = new TH1D("frame_69c49e0__4","",25,5320,6000);
   frame_69c49e0__4->SetBinContent(1,27.98794);
   frame_69c49e0__4->SetMaximum(27.98794);
   frame_69c49e0__4->SetEntries(1);
   frame_69c49e0__4->SetDirectory(0);
   frame_69c49e0__4->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_69c49e0__4->SetLineColor(ci);
   frame_69c49e0__4->GetXaxis()->SetTitle("#font[12]{m}_{#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}} [MeV/#font[12]{c}^{2}]");
   frame_69c49e0__4->GetXaxis()->SetLabelFont(132);
   frame_69c49e0__4->GetXaxis()->SetTitleOffset(.95);
   frame_69c49e0__4->GetXaxis()->SetTitleFont(132);
   frame_69c49e0__4->GetXaxis()->SetLabelSize(0.09);
   frame_69c49e0__4->GetXaxis()->SetTitleSize(0.09);
   frame_69c49e0__4->GetYaxis()->SetTitle("Candidates / (27.2 MeV/#font[12]{c}^{2})");
   frame_69c49e0__4->GetYaxis()->SetLabelFont(132);
   frame_69c49e0__4->GetYaxis()->SetTitleFont(132);
   frame_69c49e0__4->GetZaxis()->SetLabelFont(132);
   frame_69c49e0__4->GetYaxis()->SetLabelSize(0.09);
   frame_69c49e0__4->GetYaxis()->SetTitleSize(0.09);
   frame_69c49e0__4->GetZaxis()->SetTitleOffset(1.2);
   frame_69c49e0__4->GetZaxis()->SetTitleFont(132);
   frame_69c49e0__4->Draw("AXISSAME");

   TPaveText *pt = new TPaveText(0.2903921,0.8066462,0.6065485,0.9074233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.2903921,0.7170491,0.6065485,0.8004663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.29003921,0.631452,0.6065485,0.7284663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.55 #leq BDT #leq 1.00");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.6103921,0.631452,0.9165485,0.9074233);
   leg->SetTextSize(0.060);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B_M]","Total","L");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B_M]_Comp[sig_peak_final]","#it{B}^{0}_{#it{s}}#rightarrow #font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}","L");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B_M]_Comp[com_back_final]","Combinatorial","L");

   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   data_mu->Modified();
   data_mu->cd();
   data_mu->SetSelected(data_mu);

   grae->Draw("p");

   //lhcbName->Draw();

   data_mu->SaveAs("Fig2_top_right.pdf");
   data_mu->SaveAs("Fig2_top_right.png");
   data_mu->SaveAs("Fig2_top_right.eps");
}

